Precise determination of proton magnetic radius from electron scattering data

We extract the proton magnetic radius from the high-precision electron-proton elastic scattering cross section data. Our theoretical framework combines dispersion analysis and chiral effective field theory and implements the dynamics governing the shape of the low-$Q^2$ form factors. It allows us to use data up to $Q^2\sim$ 0.5 GeV$^2$ for constraining the radii and overcomes the difficulties of empirical fits and $Q^2 \rightarrow 0$ extrapolation. We obtain a magnetic radius $r_M^p$ = 0.850 $\pm$0.001 (fit 68%) $\pm$0.010 (theory full range) fm, significantly different from earlier results obtained from the same data, and close to the extracted electric radius $r_E^p$ = 0.842 $\pm$0.002 (fit) $\pm$0.010 (theory) fm.

==> anc/DIXEFT-Form-Factors-V3.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# DIXEFT parameterization of  nucleon electromagnetic form factors"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Authors\n",
    "J. M. Alarcón (josalarc@ucm.es),\n",
    "D. W. Higinbotham (doug@jlab.org),\n",
    "C. Weiss (weiss@jlab.org)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Version\n",
    "V3. Last modified 10-Feb-2020"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Distribution\n",
    "Included in Supplementary Materials to article \"Precise determination of proton magnetic radius from electron scattering data\" by Alarcón, Higinbotham, Weiss"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Description\n",
    "<a id='section_description'></a>\n",
    "\n",
    "DIXEFT is a theoretical framework for describing nucleon form factors combining methods of chiral effective field theory and dispersion analysis [[1-4]](#section_references). It implements analyticity in the momentum transfer and the dynamics governing the shape of the form factors at low $Q^2$ ~< 1 GeV$^2$. Dispersion relations allow one to express the model parameters in terms of the derivatives of the form factors at $Q^2 = 0$ (nucleon radii), so that the radii\n",
    "can be used as the basic model parameters. In this way one obtains a parametrization of the form factors that explicitly depends on the nucleon radii as parameters but incorporates the full dynamics of the theory and is valid up to $Q^2$ ~< 1 GeV$^2$ [[1]](#section_references). The parametrization can be used to predict the $Q^2$-dependence of the form factor for given arbitrary values of the radii, or to extract the physical values of the radii by performing fits to data.\n",
    "\n",
    "This Jupyter notebook provides a code for evaluating the DIXEFT parameterization of the proton and neutron electric and magnetic form factors, $G_E^p, G_E^n, G_M^p, G_M^n$, at spacelike momentum transfers 0 < $Q^2$ ~< 1 GeV$^2$, for arbitrary values of the nucleon squared radii, $(r^2)_E^p, (r^2)_E^n, (r^2)_M^p, (r^2)_M^n$.\n",
    "The examples show how the form factor parametrization is evaluated, plotted, and compared to other form factor parametrizations and data.\n",
    "\n",
    "The DIXEFT parameterization represents the nucleon form factors as linear combinations of functions describing the contributions proportional to the various nucleon radii:\n",
    "\\begin{align}\n",
    "G_E^p (Q^2) &= A_E^p(Q^2) + (r^2)_E^p B_E (Q^2)   + (r^2)_E^n \\bar{B}_E (Q^2)\n",
    "\\\\\n",
    "G_E^n (Q^2) &= A_E^n(Q^2) + (r^2)_E^n B_E (Q^2)   + (r^2)_E^p \\bar{B}_E (Q^2)\n",
    "\\\\\n",
    "G_M^p (Q^2) &= A_M^p(Q^2) + (r^2)_M^p B_M^p (Q^2) + (r^2)_M^n \\bar{B}_M^p (Q^2)\n",
    "\\\\\n",
    "G_M^n (Q^2) &= A_M^n(Q^2) + (r^2)_M^n B_M^n(Q^2)  + (r^2)_M^p \\bar{B}_M^n (Q^2)\n",
    "\\end{align}\n",
    "<br>\n",
    "(these forms are exact representations of the results of the DIXEFT dispersion integrals).\n",
    "The functions $A_E^p(Q^2)... \\bar{B}_M^n(Q^2)$ have been computed and are tabulated in the data file [DIXEFT-Parameterization.dat](DIXEFT-Parameterization.dat). The code reads the tabulated values, computes an interpolating spline, and combines the functions with the appropriate powers of the nucleon radii provided by the user.\n",
    "\n",
    "The code provided here is intended for fast numerical evaluation of the form factor parametrization at non-exceptional momentum transfers 0 < $Q^2$ ~< 1 GeV$^2$ and has a numerical accuracy ~>$10^{-5}$ \n",
    "(for the physical uncertainty of the DIXEFT calculation, see Refs.[[1,2]](#section_references)). The code cannot be used for calculating\n",
    "higher derivatives of the form factors at $Q^2$ = 0 (higher moments) by numerical differentiation. The DIXEFT framework can predict the higher moments of the form factors, but their numerical evaluation has to be done with the original dispersion integrals [[3]](#section_references). Users interested in evaluating the higher moments should contact the authors."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## A) Form factor parameterization\n",
    "In this section we define the DIXEFT nucleon form factor parameterization (see [Description](#section_description)) and prepare some plots showing the dependence of the form factors on $Q^2$ for different values of the radius parameters."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Read tabulated functions and compute interpolating spline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from scipy.interpolate import interp1d\n",
    "\n",
    "#Read data file into array\n",
    "#Transpose array to allow for standard indexing\n",
    "paramT = np.loadtxt('DIXEFT-Parameterization.dat')\n",
    "param  = paramT.transpose()\n",
    "\n",
    "#Compute interpolating spline\n",
    "AEp    = interp1d(param[0], param[1],  kind='cubic')\n",
    "AEn    = interp1d(param[0], param[2],  kind='cubic')\n",
    "BE     = interp1d(param[0], param[3],  kind='cubic')\n",
    "BbarE  = interp1d(param[0], param[4],  kind='cubic')\n",
    "AMp    = interp1d(param[0], param[5],  kind='cubic')\n",
    "BMp    = interp1d(param[0], param[6],  kind='cubic')\n",
    "BbarMp = interp1d(param[0], param[7],  kind='cubic')\n",
    "AMn    = interp1d(param[0], param[8],  kind='cubic')\n",
    "BbarMn = interp1d(param[0], param[9],  kind='cubic')\n",
    "BMn    = interp1d(param[0], param[10], kind='cubic')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Define form factor parameterization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Proton Electric Form Factor\n",
    "def GEp(Q2,r2Ep,r2En):\n",
    "    return AEp(Q2) + r2Ep*BE(Q2)  + r2En*BbarE(Q2)\n",
    "\n",
    "# Neutron Magnetic Form Factors\n",
    "def GEn(Q2,r2En,r2Ep):\n",
    "    return AEn(Q2) + r2En*BE(Q2)  + r2Ep*BbarE(Q2)\n",
    "\n",
    "# Proton Magnetic Form Factors\n",
    "def GMp(Q2,r2Mp,r2Mn):\n",
    "    return AMp(Q2) + r2Mp*BMp(Q2) + r2Mn*BbarMp(Q2)\n",
    "\n",
    "# Neutron Magnetic Form Factors\n",
    "def GMn(Q2,r2Mn,r2Mp):\n",
    "    return AMn(Q2) + r2Mn*BMn(Q2) + r2Mp*BbarMn(Q2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Provide default values of electric and magnetic squared radii\n",
    "The proton electric and magnetic radii are the ones determined in our analysis of electron-proton elastic scattering data. The neutron electric and magnetic radii are the PDG values."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Set default values of squared radii. All values in fm^2 units\n",
    "r2Ep =  0.842**2 #proton electric squared radius\n",
    "r2Mp =  0.850**2 #proton magnetic squared radius\n",
    "r2En = -0.112    #neutron electric squared radius \n",
    "r2Mn =  0.810**2 #neutron magentic squared radius"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plot form factors\n",
    "\n",
    "The following plots show the form factor parameterization as functions of $Q^2$ for several values of the radius parameters. They illustrate the $Q^2$ dependence of the functions and the sensitivity of the finite-$Q^2$ behavior to the radius parameters."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Plot proton electric form factor for various values of the proton electric radius\n",
    "# The neutron electric radius is kept at its default value defined above\n",
    "Q2list=np.linspace(0,1,1000)\n",
    "plt.figure(dpi=100,figsize=[5,4])\n",
    "plt.plot(Q2list, GEp(Q2list,0.80**2,r2En), ':',  label='0.80 fm', color='black')\n",
    "plt.plot(Q2list, GEp(Q2list,0.84**2,r2En), '-',  label='0.84 fm', color='black')\n",
    "plt.plot(Q2list, GEp(Q2list,0.88**2,r2En), '--', label='0.88 fm', color='black')\n",
    "plt.xlim(0,1)\n",
    "plt.ylim(0,1)\n",
    "plt.tick_params(axis='y', which='both', tick2On=True, tickdir='in')\n",
    "plt.tick_params(axis='x', which='both', tick2On=True, tickdir='in')\n",
    "plt.xlabel('$Q^2$ [GeV$^2$]', fontsize=14)\n",
    "plt.ylabel('$G_E^p$', fontsize=14)\n",
    "plt.legend(frameon=False, fontsize=12, loc=1)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot proton magnetic form factor for various values of the proton magnetic radius\n",
    "# The neutron magnetic radius is kept at its default value defined above\n",
    "Q2list=np.linspace(0,1,1000)\n",
    "plt.figure(dpi=100,figsize=[5,4])\n",
    "plt.plot(Q2list, GMp(Q2list,0.80**2,r2Mn), ':',  label='0.80 fm', color='black')\n",
    "plt.plot(Q2list, GMp(Q2list,0.84**2,r2Mn), '-',  label='0.84 fm', color='black')\n",
    "plt.plot(Q2list, GMp(Q2list,0.88**2,r2Mn), '--', label='0.88 fm', color='black')\n",
    "plt.xlim(0,1)\n",
    "plt.ylim(0,3)\n",
    "plt.tick_params(axis='y', which='both', tick2On=True, tickdir='in')\n",
    "plt.tick_params(axis='x', which='both', tick2On=True, tickdir='in')\n",
    "plt.xlabel('$Q^2$ [GeV$^2$]', fontsize=14)\n",
    "plt.ylabel('$G_M^p$', fontsize=14)\n",
    "plt.legend(frameon=False, fontsize=12, loc=1)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## B) Comparison to Mainz results\n",
    "\n",
    "In this section we compare the DIXEFT form factor predictions at the \"physical\" proton radii (as determined by our fit to the Mainz electron-proton cross section data) with an empirical form factor parameterization obtained from the Mainz data (spline fit; see Supplementary Materials of Ref. [5]). The plots show the excellent agreement of the DIXEFT parameterization with the empirical fit over the entire $Q^2$ range $\\sim < 1$ GeV$^2$ covered by the Mainz data.\n",
    "\n",
    "Ref.[[5]](#section_references) extracted values of the proton electric and magnetic radii by extrapolating their spline-based parameterization to $Q^2 = 0$ and obtained $r_E^p = 0.88$ fm and $r_M^p = 0.79$ fm. These values differ singnificantly from those extracted in our analysis using the DIXEFT parameterization, $r_E^p = 0.84$ fm and $r_M^p = 0.85$ fm. The fact that the fits to the $Q^2 > 0$ data obtained in both cases are in perfect agreement shows that the discrepancy in the extracted radii is due to the parameterization and extraction method used (extrapolating the spline fit to $Q^2 = 0$ vs. fitting the DIXEFT parameterization to the finite-$Q^2$ data). Theoretical arguments why the extrapolation of empirical fits is unstable, and how this problem is avoided in the DIXEFT approach, are presented in Ref.[[1]](#section_references) and the article to which this Notebook is attached.\n",
    "\n",
    "For reference, the plots also show the DIXEFT form factor prediction when evaluated with the radii extracted in Ref.[[5]](#section_references) (which differ from those obtained in the DIXEFT fit). The difference illustrates the \"discriminating power\" of the finite-$Q^2$ form factor data in the DIXEFT analysis. The principal advantage of this approach is that it recruits the data up to $Q^2 \\sim 0.5$ GeV$^2$ for the radius extraction and avoids the extrapolation to $Q^2 = 0$ [[1]](#section_references). "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Compare form factor parameterizations directly"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Load Mainz spline fit\n",
    "DataMainz = np.loadtxt('Spline.dat')\n",
    "\n",
    "# Plot proton electric form factor\n",
    "plt.figure(dpi=100, figsize=[5,4])\n",
    "plt.plot(Q2list, GEp(Q2list, 0.843**2, r2En),'--',\n",
    "         label='DIXEFT, $r_E^p$ = 0.84 fm',color='black',lw=1)\n",
    "plt.plot(Q2list, GEp(Q2list, 0.88**2, r2En),'--',\n",
    "         label='DIXEFT, $r_E^p$ = 0.88 fm',color='grey',lw=1)\n",
    "plt.fill_between(DataMainz[:,0],DataMainz[:,1]+DataMainz[:,2],DataMainz[:,1]-DataMainz[:,2],\n",
    "                 color='cyan',label='Mainz Spline')\n",
    "plt.legend(frameon=False,fontsize=12)\n",
    "plt.xlim(0,1)\n",
    "plt.ylim(0,1)\n",
    "plt.xlabel('$Q^2$ [GeV$^2$]',fontsize=14)\n",
    "plt.ylabel('$G_E^p$',fontsize=14)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Proton magnetic moment\n",
    "mup = 2.791\n",
    "\n",
    "# Plot normalized proton magnetic form factor (divided by magnetic moment)\n",
    "plt.figure(dpi=100, figsize=[5,4])\n",
    "plt.plot(Q2list, GMp(Q2list,0.85**2,r2Mn)/mup,'--',\n",
    "         label='DIXEFT, $r_M^p$ = 0.85 fm',color='black',lw=1)\n",
    "plt.plot(Q2list,GMp(Q2list,0.78**2,r2Mn)/mup,'--',\n",
    "         label='DIXEFT, $r_M^p$ = 0.78 fm',color='grey',lw=1)\n",
    "plt.fill_between(DataMainz[:,0],DataMainz[:,7]+DataMainz[:,8],DataMainz[:,7]-DataMainz[:,8],\n",
    "                 color='cyan',label='Mainz Spline')\n",
    "plt.legend(frameon=False,fontsize=12)\n",
    "plt.xlim(0,1)\n",
    "plt.ylim(0,1)\n",
    "plt.xlabel('$Q^2$ [GeV$^2$]',fontsize=14)\n",
    "plt.ylabel('$G_M^p/\\mu^p$',fontsize=14)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Compare form factors divided by standard dipole"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The following two plots compare the form factor parameterizations divided by the standard dipole. In the DIXEFT parameterization we also show the uncertainty resulting from the uncertainty of the radius parameters."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Standard dipole form factor\n",
    "def dip(Q2):\n",
    "    return (1 + Q2/0.71)**(-2)\n",
    "\n",
    "# Plot proton electric form factor divided by standard dipole,\n",
    "# for electric radius in range r_E^p = 0.842 +/- 0.002 fm and 0.880 +/- 0.002 fm\n",
    "plt.figure(dpi=100, figsize=[5,4])\n",
    "plt.fill_between(Q2list, GEp(Q2list, 0.844**2, r2En)/dip(Q2list), GEp(Q2list, 0.840**2, r2En)/dip(Q2list),\n",
    "         label='$r_E^p$ = 0.842(2) fm', color='black',lw=2, zorder=11, alpha=0.75)\n",
    "plt.fill_between(Q2list, GEp(Q2list, 0.882**2, r2En)/dip(Q2list), GEp(Q2list, 0.878**2, r2En)/dip(Q2list),\n",
    "         label='$r_E^p$ = 0.880(2) fm', color='lightgrey', lw=2, zorder=111)\n",
    "plt.fill_between(DataMainz[:,0],\n",
    "                 (DataMainz[:,1]+DataMainz[:,2])/dip(DataMainz[:,0]),\n",
    "                 (DataMainz[:,1]-DataMainz[:,2])/dip(DataMainz[:,0]),\n",
    "                 color='cyan',label='Mainz Spline')\n",
    "plt.legend(frameon=False,fontsize=12,loc=2)\n",
    "plt.xlim(0,1)\n",
    "plt.ylim(.85,1.15)\n",
    "plt.xlabel('$Q^2$ [GeV$^2$]',fontsize=14)\n",
    "plt.ylabel('$G_E^p$/SD',fontsize=14)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAewAAAF8CAYAAAANTIgjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzs3Xl8XFl95/3PqSqp9ipbu7zvbct2ex1oaGi2ZmkIS8OTIUBCyBBCSAgQJhvzdLqBhJCFh5BlgE6mk2F4QaAnhC2BhJCweN/lttt2227b7fYmyZIl1b7d8/xx6l5VabG1lFxV0u/9et2XrOtbVae86Fvn3HN+R2mtEUIIIURtc1W7AUIIIYS4MwlsIYQQog5IYAshhBB1QAJbCCGEqAMS2EIIIUQdkMAWQggh6oAEthBCCFEHJLCFEEKIOiCBLYQQQtQBCWwhhBCiDtRdYCulHlBKfVcpdU0ppZVSb7nD9Z1Kqa8qpZ5RSllKqc+Nc817is81+vDN3jsRQgghJq/uAhsIAseBD07yei/QB3yq+LiJDAOdpYfWOj2DdgohhBAV46l2A6ZKa/194PsASqnJXH8J+HDx+v92+0v1jQo0UQghhKi4ugvsWRRSSj0HuIFu4Pe11sdu9wCllBfTgy/VBAzMThOFEELUiTBwTVdwS0wJbOMM8B7gBBDB9Mj3KKW2aK3P3eZxHwMem/3mCSGEqENLgKuVejJVz/thK6U08LDW+luTvP7HQLfW+iN3uM4FHAV+qrX+0G2uG93DDgNXnn/+eSKRyGSaJO6iwcFBrl27VnauoaGB1atX43LV43QOIUQtGh4eZunSpQBRrfVwpZ5Xetjj0FpbSqlDwNo7XJcBMvb39j31SCQigV1jLMvi2rVrhEKhsvNLly4lGo1WqVVCCDF50q0YhzLJuxW4Xu22iMq4efMm+Xy+7FwgEJAPVkKIulF3PWylVAhYU3JqpVJqKzCgtb6slPo0sFhr/e6Sx2wt/jIEtBa/z2qtTxV//zFgP3AOcw/7Q5jA/vVZf0Ni1uVyOW7evDnmfGdn56RWGgghRC2ou8AGdgI/Kvn+s8WvX8JMHOsElo16TOls7x3AO4HngBXFcwuAvwE6gKHi9Q9orQ9WsN2iSnp6erAsq+zcwoUL8fv9VWqREEJMXV1POqs1SqkIMDQ0NCRDrTUilUrx7LPPlp1zuVysW7cOj6ceP68KIWrd8PCwPTemopPO5B62mLO01ty4MbYWTltbm4S1EKLuSGCLOSsWi5FIJMrONTY20tTUVKUWCSHE9ElgiznJsqxxe9ednZ2y5loIUZfkJ5eYkwYGBshms2XnQqEQ4XC4Si0SQoiZkcAWc04+n6e3t3fM+c7Oziq0RgghKkMCW8w5vb29Y5ZxNTc34/WO3qdFCCHqhwS2mFPS6TQDA+Wbpbndbtra2qrUIiGEqAwJbDFnaK25fn1sNdn29nbcbncVWiSEEJUjgS3mjPGWcfl8PhYuXFilFgkhROVIYIs54XbLuKReuBBiLpDAFnPCeMu4otEowWCwSi0SQojKksAWdW+8ZVwul4uOjo4qtUgIISpPAlvUvfF242ptbaWhoaFKLRJCiMqTwBZ1LZVKcevWrbJzjY2NNDc3V6lFQggxOySwRd2aaBlXR0eH1AsXQsw58lNN1K3h4WGSyWTZOakXLoSYqySwRV0abxmXUkqWcQkh5iwJbFGXbt68SS6XKzsn9cKFEHOZBLaoO7lcjr6+vrJzHo+H1tbWKrVICCFmnwS2qDs3btxAa112rqOjQ+qFCyHmNAlsUVeSySRDQ0Nl5wKBANFotEotEkKIu0MCW9QNrTXXrl0bc14mmgkh5gMJbFE3bt26RTqdLjvX1NSE3++vUouEEOLukcAWdaFQKNDT01N2zu1209bWVqUWCSHE3SWBLepCb28vhUKh7Fx7ezsej6dKLRJCiPFdmaXnlcAWNS+dTtPf3192zu/3s3Dhwiq1SAghxncT2DhLzy2BLWraRPXCZaKZEKIWPTqLzy2BLWpaLBYjkUiUnVu4cCGBQKBKLRJCiPGdBL44i88vgS1qlmVZY3rXLpeL9vb2KrVICCHGp4EPYUJ1tko4SWCLmjVevXCZaCaEqEXfBX4EFIDZulkngS1qUjabHVMv3Ofz0dTUVKUWCSHE+LLAh5n9QJWuiqhJ49ULX7RokUw0E0LUnL8CnsMMi88m6WGLmhOPxxkeHi47t2DBAploJoSoOb3AY8x+WIMEtqgx4y3jcrvddHR0VKlFQggxsd8B0ne8qjJkSFzUlP7+fjKZTNk5mWgmhKhF3wO+dBdfT3rYombkcjl6e3vLzvl8PqloJoSoOdeAdzF7M8LHI4EtasaNGzewLKvsnEw0E0LUmgLwDiDG3bl3bZNxRlETEokEQ0NDZeeamppkopkQouZ8CtjF3Q1rkB62qAFaa65du1Z2zu12S0UzIUTN+U/g49z9sIY6DWyl1ANKqe8qpa4ppbRS6i13uL5TKfVVpdQzSilLKfW5Ca57m1LqlFIqU/z68Oy8A1FqvIlmHR0duN2zVeBPCCGm7mngrdzd+9al6jKwgSBwHPjgJK/3An2YkYzj412glHoR8HXgy8CW4tcnlVIvnHFrxYTGm2gWCARYsGBBlVokhBBjPQO8DIgD1h2unS1qdDWpeqOU0sDDWutvTfL6HwPdWuuPjDr/dSCitX6o5Ny/Are01u+Y5HNHgKGhoSEikchk38K8duXKFQYHB8vOrVmzBp/PV6UWCSFEufPA/UA/ZsLZnXiGh8lHowBRrfXwna6frHrtYc+GFwE/GHXu34AXT/QApZRXKRWxDyA8mw2caxKJxJiwbmlpkbAWQtSM88ADTD6sZ5ME9ogOoGfUuZ7i+Yl8DBgqOa7MTtPmnvEmmjU0NNDa2lqlFgkhRLn/AF6AKT9a7bAGCezRRt8fUOOcK/VpIFpyLJmlds0540006+zslIlmQoiqszA/3F+N6YnVQliDrMMudYOxvek2xva6HVrrDOCkjhT4mJzxJpqFw2G57y+EqLqbwLuB7xe/r6VZXtLDHrEP84Gq1GuAvVVoy5w2uqKZUorOzs4qtkgIMd9pTF3wdYydzFQr6rKHrZQKAWtKTq1USm0FBrTWl5VSnwYWa63fXfKYrcVfhoDW4vdZrfWp4vm/AH6qlPpd4NvAm4EHgZfM8tuZV+Lx+JiKZm1tbTQ2NlapRUKI+e4k8H5M7+xO90GrqS4DG9gJ/Kjk+88Wv34JeA/QCSwb9ZhjJb/eAbwTs+f4CgCt9V6l1M8Bfwj8AfAs8Hat9YEKt33esixrzEQzr9dLS0tLlVokhJjPrmF+2P8NI8VQajWsYQ6sw64lsg779np7e8fcu165ciXBYLBKLRJCzEcDwB8Dfwnkqfykstlah12vPWxRZ7LZLH19fWXnFi5cKGEthLhrBoHPAZ8BUlSvYtl0SWCLWae15vr165SO5sjmHkKIu8UO6v8PSFJ/QW2TwBazLhaLEYvFys51dnbi8cg/PyHE7BnGzCb+U+o7qG3yE1PMqkKhMGaiWTAYJGru7wghRMUlgL/GFD+JUf9BbZPAFrOqt7eXfD7vfK+UYtGiRVJkRghRcTngCeARzMSyuTalWgJbzJpUKkV/f3/ZudbWVrxeb5VaJISYizTwTeC3gQtVbstsksAWs2K8zT1kzbUQotIOAx8EDjD3S3fO9fcnquTWrVukUqmyc4sXL8blkn9yQoiZ6wHei9lN63Dx3Fy5Vz0R6WGLisvlcty4caPsXFNTE4FAoEotEkLMFXngr4DfB9KY4fBa2U1rtklgi4obvbmHx+ORNddCiBk7iOlVn6x2Q25Ha/SoIlGVIoEtKioWi43Z3EP2uRZCzMQg8DHgcWrwPm4mA888A6dOOYc1qgRzpUhgi4oZb3OPcDgsa66FENP2beB9jCzTqvrwd38/nDgBTz8NJ0/CuXNQKIBlQTIJiQQ6Hp+Vl5bAFhXT29tLLpdzvne5XCxatKiKLRJC1Ks+4NeB/0sVt7y0LLhwwYSzHdL2/JxMBhIJcySTYE+ydblMgM8CCWxREel0mps3b5ada29vp6GhoUotEkLUIw18HfgApkqZfe6uSKXg9GnTcz5xwgxxJ5OgtdN7dg67IJTXC8EgtLRAIAA+H5w9C6NuDVaCBLaYMa01V69eLTsXCARoamqqUouEEPWoD/hV4J+4C71qraGvz4SzPbx9/rzpVRcKEI+X96C1BqVMKDc1mZAOBuEu7okggS1mbGBgYNw111J+VAgxWd/CzAC3+6UVD2vLgosX4amnTO/5xAmwRwVLh7cTCUinzXmPx4RyZ6f56vebIe8qkcAWMzLemuu2tjYpPyqEmJRBTKWyr1DhXnUuZ2ZvP/WUOU6eNGFcOrwdj5tf28PbPp8J5rY287Wx0fSqa4QEtpg2u/xo6T7XPp+P1tbWKrZKCFEv/hP4ecBeBDWjsE4mTSjbPejTp01oW9ZIONsBrbXpKQcC0NxswjkQuKvD29NR260TNW14eHjMPtcyFC6EuJMUZl31X2DWVU+rpOjQkAnm48fNcf68CeJ8fiScE4mR2dulw9uhkBnerrOfVRLYYlry+fyYNdctLS34/f4qtUgIUQ+OAT8HnC9+P+mw7u83wfzUU+brpUvmfDZbHtCZjDnf2DgyezsYNLO56yygR5PAFtNy48YNCiVrDRsbG2lra6tii4QQtawA/CmmBjhMIqh7e0d6z8ePw5Ur5nw6XT7Ebdd+8PkgHIaODtODnoNLSiWwxZTF43EGBwfLzslOXEKIiVwA3oXZAnPc+9Ram4IkpQF9/br5vXR6JJzj8ZEJYoEALFhgwvkuL6+qlrn/DkVFWZY1Zs11U1MTwWCwSi0SQtQqDfwv4ENAjpKwtgO6uxuOHTMBbdffTqXKA7pQMEPZfr9Z/2wH9Dzcn0ACW0xJT09PWfnRhoYG2YlLCDHGDcy66u/ZJ3p6TDgfO2aCurfXBPfogLaskQIlLS0jAS0jeBLYYvKSyST9/f1l5xYvXiw7cQkhyvwj8N6+PuJ2OB87NlKDO5WCWGxsQNvrn0MhE9YS0GNIYItJGW8ofOHChYRCoSq1SAhRSwYHB/nxsWN8/OhRjnd3j0wSs3vQsZiZLGYPcUtAT5kEtpiUvr4+MvZyCcDj8dDR0VHFFgkhqikWi3H8+HGOHTvGsWPHOHzxIqeBvD1JzO5FlwZ0a6sE9AxIYIs7SqVS9PX1lZ1bsmSJDIULMY+k02lOnDjB0aNHOXr0KOfOnUNrTSKb5WwsxpAd0vm83IOeJRLY4rbG24lLhsKFmPvy+TynT592AvrUqVPk83lyuRyxWIx4PM7NWIxYLmdmf9u7WM3XWdyFglmClk6b8qezQAJb3FZfXx9pe+caZChciLlKa82lS5c4cuQIR44c4fjx46RSKQqFAvF4nFgsRiwWI5PJYAEZn49MNGqKlcyTddCAmSSXTpt783ZAp9MjBVzAVFmbBfPkT1hMRzqdptdeG1kkQ+FCzB03b97k6NGjHD58mCNHjjAwMIBlWSQSCSeg7a1zGxsbCYXDuDs6uB4KoedgJbEyWpsyp6XBnEqZUqi2xkZTYa2pyXz1+cDrRWmNHnUbsRIksMW4tNZcsWd5FjU1NclQuBB1LJlM0t3d7fSin3vuOed8PB5neHiYRCKB1hqPx0MoFKKlpYVwOEyqsZFngNkZ7K0ie8MQO5hLA9reidDjMYVbolHz1Q5n+758OAzLl8OKFbBiBa7mZgqveEXFmyqBLcY13lC4FEgRor4UCgXOnDnD4cOHOXz4MKdPn6ZQKJDNZp0edCwWo1Ao4HK5CAaDdHZ2Eg6H8fl8KKXIYDbq6L3Ti9UD+z5zKlUezPa+CMWKah6/H9XUhCqGc87jMffpvV4TyqtWwcqVI0dTU9nGImp4eFaaL4EtxhhvKHzp0qUyFC5EHbh27RqHDh3i8OHDHD16lGQySaFQKAvobHFYNxAIOD3oQCBQth+ABTxXPGa0T3U1aG3uKdvBbB+lw9k+H26fj0AkQsTnI+rzEfF68QFKKZYsWcKqVatYtWoVi1euZGjVKk4uWsS/KMVBwI3Z0ORuksAWZbTWPP/882XnmpubpVa4EDUqkUhw7NgxDh06xKFDh7h+/bpZblVyHzpZnLXs9XqJRCKEw2FCodC4H8I1cB24iKn/XfNKJ4GVHlZxPzC32xnObvD7WeD30+zzsUApfJifbytXrnSO1atXs3z5crxe75iXeivwKPCfwG8Ap+7euwQksMUoowukNDY2ylC4EDXEsizOnDnjBPTp06exLItMJsPw8LCz5MqyLNxuN+FwmObmZsLhMI13mL3ci9lZK33bq6rIvtdcepTcusPrNeEciYDfT6PPR1NjIwuANq+XrmIg28fKlSsJh8NTbsYrgaeAJ4DfAlJAviJv8PYksIUjlUqNOxQu22YKUV19fX1OQB8+fJh4PD7uMLdSimAwSHt7O+FwGL/fjyq5tzoeDfRhetSpu/FmJmO8Ie1kcmTplL17VzBoirP4/bj8fsIuFxFgSWsr21etYuuaNU44L1mypKI/y9zArwAPYgL8KrMf2hLYAjCf2i9fvlx2rq2tDb/fX6UWCTF/ZbNZnnrqKQ4dOsTBgwe5dOkSWmuSySSxWIzh4eEpDXOPR2N21HqOKveoS5dPlR72vtf2kPbChU4w+3w+gkDY7WbF8uVsXbOGF6xZw7o1a1izZs20es3TtQrYiwnt88zufW0JbAFAb29v2baZPp+P1tbWKrZIiPnl6tWrHDx4kAMHDtDd3U0mkyGXyznD3PZsbrfbTSgUYunSpZMa5h4tB1wDrjD796jtvn3ZPtiZjOkt273mkvvNroYG3H4/jS0teP1+/H4//sZGvEDE76dr9Wo2r13L2mIwr1y5koYaWA++CNiD6W2fYPZ62hLYgkQiwc2bN8vOLV269I5DaUKI6Uun03R3d3Pw4EEOHjzI1atX0Vo7VcWGh4edpZX2bO5IJEIgEJjW/80YJqhvMLNZ32qCx3uAhpLDrTWuTAYrmcRKJsmnUuSK4aww82MCgQDBaJSg30/A78dTrJYWjUZZu3Yta9asYe3ataxbt47FixfX9M+kZuAnwOsx4T0b6jKwlVIPAL8N7AA6gYe11t+6w2NeBnwW2Ij5d/unWusvlvz+x4HHRj2sR2s9p+twFgoFp3iCbdGiRePOkBRCTJ/WmsuXLzsB3d3dTT6fJ5vNMjw8zPDwsDNZzOPxEIlEnHvRnmmW/SwAPZj7qwkmDtvRRl/nBgLFwwd4S742Ah6tyWQyJJNJUqmU89Uq9py9Xi8hv59ANIrf7ycQCDhD921tbU4o2wHd0tJS0+E8kQjw78D7gK/MwvPXZWADQeA48PfAN+50sVJqJfA94G+BnwfuBz6vlOrTWpc+/mnMqIbtbi+zu+tu3Ljh/KcCCIVCLFy4sIotEmLuSKVSHDt2jAMHDnDgwAF6enqwLMupKmbX5gamPFlsIhoYxPSk+zDrqUt/73YU4McETxgIYUK6dNBZa002myWZTDJUDOdkMun8HLF7ztFolEAggN/vd8K5vb2ddevWcc8997Bu3TrWrVtHNBqd1vusVX7g80hgO7TW3we+D0z2H/WvApe11h8pfn9aKbUTMyO/NLDzWusbk22HUsqL+ZBpu3szHSpgeHiYW7dulZ1bsmRJXX6yFaJWXLlyhf379zv3ovP5vLPkyu5Fa61paGggEok4lcVmWpgojulN38Dcm55Mb9oNRIEFxa9hYPQ86lwux1AxlO2jUKwM1tDQQCAQoL29nUAgUNZzbm9vd4LZ/hqJRGb0Hue7ugzsaXgR8INR5/4NeK9SqkFrbc+9WKuUugZkgAPA/9BaX7jN836MscPodSGfz4+ZFb58+fJpD70JMV/lcjmOHz/O/v372b9/v3Mv2r4PPTw8XLbkqrOzk0gkgtfrnfGH4yRm7fQNxs70niisI0BT8QgzMjEMzC2y2KhwtiejejweAoEAra2tTjjbPy+am5tZv34999xzj3PMtZ5zLZgvP507MB8+S/Vg3n8LprDPAeDdwFmgHXgE2KuU2qi17p/geT+NuS9uC2MmX9a0iTb2uJtLIYSoZ729vU4v+siRI2QyGac+99DQELFYrKwXHYlEprTk6nbskO7l9htx2D1sF2ZCVEvxq/1DX2tNOp0mmUySSCRIJpPOJDeXy0UgEGDhwoVOONuz0RcsWFAWzPfccw/Nzc0zfl/izuZLYMPYD5xlKw6Kw+y2E0qpfcCzwC9SHsojT6h1BtMbN09YJ0PJt27dIh6PO9+73W7Z41qI2ygUCpw6dcrpRV+4cMEp/2n3ou2wCwaDdHR0EIlEnA00ZmqyIW1zAa1AG7Cw+H02myVe7DUnEomySWE+n49gMOj0nu36C36/n3Xr1rF+/XrnaG9vr5ufdXPNfAnsG5hedqk2zHK5cXvPWuuEUuoEsHaW23ZXZTIZrl27VnZu5cqVUs1MiFGGhoY4ePAg+/fv59ChQ8RiMfL5vBPQw8PDzozucDg84xndoyUwk8Z6mFwFMoXpRbcDCyyLdDGcnyv2nu2hbfu+c0dHh9N7drlcuFwuVq1axYYNG5xj2bJl8rOhhsyXwN4HvHHUudcAh0vuX5cpTijbAOya5bbdNZZlcfHixbJznZ2d+Hy+KrVIiNqhtebixYvs27ePffv2cerUKae6mB3QdnWxQCBAW1sbkUhkRjO6R4szEtKTrT4W1ZrWbBZfMkk6kWAgmeRKsZ1KKWdoOxgMEggEnEIjbW1tZeG8bt06+VlQ4+oysJVSIWBNyamVSqmtwIDW+rJS6tPAYq31u4u//0Xgg0qpz2KWdr0IeC/wjpLn/AzwXeAypvf9CGZ+xpdm+/3cLb29veTzIzV4gsEgTU1NVWyRENWVzWbp7u52QtpedmXfix4eHiafz+NyuYhEIjQ3NxOJRCpaXSvGSEhn7nAtAJaFP5kknEjQWAzpm8X/116vl0AgQFNTE8Fg0BmS9/v9rF+/nq6uLjZs2MD69evlvnMdqsvABnYCPyr53r7H/CXgPZhiKsvs39RaX1RKvR74c+DXMYVTPjRqDfYS4B8wo0p9wH7gPq11eVWROhWPx6WamRDAwMAA+/fvZ9++fRw6dMiZMGYHtL3syuv10tTU5FQXq+TQ8DDmh0wvkwjpbBYSCdyJBP5kElcyiQvIu1w0BgI0NzebimHBoDMcv3z5crq6upxjxYoVMrQ9Byit625r8pqllIoAQ0NDQzW13jCfz3PmzJmycytWrCAUClWpRULcPVprLly4wN69e9m7d6/zfyGRSDghnU6nUUoRCoWcWd2VrPanKQ/pLBOsk9ba1NZOJCCRQCUSNORyNAKBxkaCwaBz2L3nYDDIhg0b2Lhxo9ODlhUf1TU8PGwva4tqrYcr9bwz7mErpRYDbwH+C6Z3Cubf5SHgm1rr6zN9DTF9WusxpUdbW1slrMWclsvl6O7uZs+ePezbt4/e3l5nO0o7pAuFglMCtKOjoyLFS0rZFcf6isfoYiYaoFBwwplEwmyGYVk0KEXY76dpwQLCodC4vedNmzaxceNGli1bJiNl88SMAlsp9QngdzDlZEf/i3k38Bml1B9prf9wJq8jpq+/v59UamSOqdfrpa2trYotEmJ2DA0NceDAAfbu3cvBgwdJpVJlQ92xWAwwS5iam5ud0pmVDDsLuMVISBcYFdLF4W3nsP9vut34gkGa2ttpDwaJBIMopfB6vXR1dbFx40Y2bdpEV1eX9J7nsWkHtlLqU5hKXxngy5iNSq5h/n12Aq8Afhb4hFLKo7X++IxbK6YklUpx40Z5pdUVK1bIp3ExJ2itef7559mzZw979+7l6aefLlsbPTQ0VDbUvXjxYqLR6JS3o7yTAmZtaF/xq0UxpLWGdBqdSEA8bgLa3sLW64VgkEBLC+3BIIt8PhowFcM2b97Mpk2b2LRpE6tXr5bqg8IxrXvYSqlVwDOYGdWv01qfm+C6dZgSoIuBe7TWF8e7bq6opXvYhUKB06dPl51bvny5fDoXdc2yLJ5++mn27NnDnj17uHLlyrizut1uN5FIhGg0WvGhbjD3oG9iQnqQYg/askyP2Q7nRMIMeQMEAhAMQihEOBikw+OhTSnuWbmyLKClKMncUGv3sH8RUzzn3ROFNYDW+qxS6heAn2KGyD8xzdcTUzDefeuWlhYJa1GX0uk0hw8fZs+ePezfv5/BwUHy+TxDQ0NlZUBLZ3UHi0PKlZRkJKRjYMI4mSwPaK1BKRPOra0QCkEgQNTlYpHXy0u7urivGNBdXV0Eg8GKtlHMbdMN7PuBk1rrO+7TrbXerZQ6Cbx0mq8lpqi/v98p8ACmslF7e3sVWyTE1PT397N371727NnD0aNHyeVypNNpJ6Ttf9/2ZhrRaLTie7hrYIiRkM7k8yaU7YC2/4+53SagOzvN10AAlKIlGuUFmzfzlnvv5aWbN7NmzRoZ3hYzMt1/PRsw+0tP1gHgoWm+lpiCZDI55r716tWrZZhN1DR7VGjPnj3s3r2bM2fOOPej7ZDOZrO4XC7C4TDLli0jEolUPABzwAAmpPtzOax4fCSgi7XCaWgwwdzUZHrQxepgrrY21m3ezOvuvZdf2rKFzTJ7W1TYdP+1L8AsJ5ys3uJjxCzK5/NcuFC+G+jKlSvlU72oSZZlcfLkSed+9NWrV7Esy5kwVrr0KhqNEo1GCYVCFS8AEqM4aSybJWGHczwOmWJJk+IEMdrazFev10wqW74c3+bNPLBlC+/cvJmfbW8nUNGWCVFuuj/J/Uyyil5RtvgYMUvs4hCl2tvb5R6ZqCmZTIYjR46we/du9u3bx+DgILlcjuHhYQYHB50qYz6fj5aWFqLRaEVrdYP5YTQA3MxmGYjHR3rR2ay5wOeDcHhkiLuhwdyXXrMG7r2XRVu28NbNm3n7ggW8CKjsdDYhJiZdrzmip6eHrP0DB7M5QUtLy20eIcTdEYvF2LdvH7t37+bgwYNkMplx70eHQiEWLVpU8SpjFmYm981slv54nMx4AR2JmOHtUAg8HvB4UOvXo7dswX3vvbx40yYeDgT4GebY9n2irswksH9eKXWGzAW2AAAgAElEQVTfJK9dc+dLxHTFYrExdcKXL18u989E1fT09Dj3o48fP45lWWX3ozOZDEopIpFIxe9H22VA7YBOThTQ4bAJaLfbhHRXF2rLFvTWrbRu3MgbvV7eADyI2QVIiGqbyf+QNUwtiKVo+SzIZrNjlnCtXbu24utOhbgde2vK3bt3s3v3bs6dO4fW2lkfPTQ0RD6fd0qBLlq0iHA4XJH70RqzLWV/NsvNeJxEPI6+U0A3NMDGjbi2bMHauhX3hg28xOvl9cDrgM2MLd0oRLVNN7BXVrQVYlosy+Ls2bNl55YvX17x5S1CjMeyLE6dOsXu3bvZtWsX165do1AolE0asyyLxsZGFi5cSDQardj66DhmFnd/PE7MDmh7kljpEHc4XB7QW7dibd0KGzawrrGR1wOvAR4AZLaHqHXTCuy5suVkPdNa8+yzz5adk+IoYrZls1ln0tjevXsnnDTm9/tpa2sjGo06u0rNRBLoz+e5GY8zbAe0vcyqdJJYyT1ourpwbdtmArqriyWNjbwaeFXx6Jjhn4UQd5tMOqtTPT09ZDIjE/V9Pp8URxGzIplMOpPG9u/fTzqdJpPJMDQ0xODg4JhJY5Wo150C+gsF+uNxhuyZ3PZGGY2NJpjb201Q2wG9fr3pQW/bBhs3ssjr5UHMpgYvB1bMqEVCVN+sBLZSyoO5DQSmIlpuNl5nvhoeHh4zyWzVqlUyyUxUjF1pbPfu3Rw9epR8Pk8ymXRCutKTxjJAv2XRn0gwGItRiMdHKok1NJiAtkt9NjaaZVb33INr+3YT0Js3s8Lr5ZXAy4rH8gr8OQhRS6b1P0wptRLzwXW31vrsqN/7GeAJRvbGvqWU+jWt9ZMzaqkATF3ly5cvl5275557Kl5MQsw/V65cce5Hnzp1yqk0Njg4yNDQELlcDrfbTTQanfGksTwwoDV9ySSDsRg5u2CJ1qa3HApBc7P5as/JWL3aDHFv2wZbtrA+GOSVmPvPD2C2CBRiLpvuR+L3Ab8LrCo9qZRaAzwJ+IDnMLee1gNfUUqd01ofm0Fb5718Ps/58+fLzq1evZqGhoYqtUjUM601586dY9euXezatYvnnnvO2flqcHDQqTTW0NBQVmlsOiM5FjCkNX3pNAPxOOlYzCy1sixwuUwwL1pkvvqLNZaWLzcBvX07assWtkQivAoTzi8Bmir4ZyFEPZhuYL8EOD7O5LMPY8L6f2qtfwNAKfVW4B+BDwLvnW5D5zvLsjhz5kzZucWLF+P3SwE5MXmWZXHixAknpHt7eykUCs5Qt73zVSUqjSWA3myW/liMuB3Q+fzIblbt7c5uVigF7e24duzA2r4d97Zt7GhqcgL6fkCmU4r5bibLun48zvnXYSr//Q/7hNb6n5RSu5DduqZNaz1m+VZTUxMLFy6sUotEPclmsxw9epRdu3axZ88eZ3jbHuqOx+OAqY43k52vcsDNfJ6+eJzBWAwrFhtZCx0ImM0ywmET1i4XRKOmB71jB+7t29m5aBEPYiaIvRikLrcQo0w3sFuA50tPKKUWAKuBXVrr2Kjru4Gd03ytee/5558nn8873/v9fjo75Y6dmFgymWT//v3s2rWLAwcOkEqlyGQyTkgnk0mUUoRCIZYsWUI0Gp3yrRUNDFkWPYkEA7EYmVhsZCa31zu2WInfj7r3XvSOHajt29m6ahWvVYpXYHrQsg5aiNubbmDnGbv71rbi18PjXB+f5uvMez09PQwPD5edkxnhYjwDAwNOOdDRM7uHhoZIp9NlM7uj0eiUK+JlteZGMsnNeNwMn5dOFAuHy2dyezyori70jh2wfTv3rF/PQx6PM5Nbyn0KMTXTDeyzmNoDpV6D+dC9d5zrFwHXp/la89atW7fo6+srO9fV1SVhLRxXr14tm9lt1+wePbM7EonQ2dk55ZndWmtuZbP0xGLcisXIxuNQKEw8UWzVKtixA3bsoG3LFl7v8znFSqRKgBAzM93A/gbwh0qpx4H/iakp/gFMT/pfx7n+fuD8OOfFBOLxOFevXi07t379elm+Nc9prTl//rwT0hcvXqz4zO5sLsf1eJybsZipXGbfhw4GTQ86HC6fKLZ9O9aOHXi3b+dVCxfyOsyn93VIPW4hKmm6gf3nwNsxy7t+uXhOAb+ttU6UXqiU2okJ9Men28j5JpVKcenSpbJz69atq9huRqK+FAoFTp48ya5du9i9ezc9PT3OzG67ZrfWGq/XO62Z3ZZlcSsepycWYygeJ2Pfhy7dNCMcNr3qcBi1bRt6507Yvp1NixbxM0rxWsxEsZnVNxNC3M50a4mnlFL3A78J3IfZD/7/aq2/M87l24FvA+P9nhglk8mMqRG+evXqGZd6FPUlk8k4M7v37t3rDG/by69KZ3Z3dHQ4NbsnQ2tNKpWiLxajPxYjkUhQ0Lq8olg4bL73eGDzZtSOHegdO4iuW8frXS4ewvSiZZhbiLtHaT31XS+VUr8EfFdrffOOF88jSqkIMDQ0NEQkMvUpNdlsdszyrRUrVhAKhSrUQlHLYrEYBw4cYPfu3Rw4cIB0Ok06nXZ60nbN7nA47Ax3T3ZmdzabZSgW42YsxlAsRqZQQNv3oe0etM9nhrnXrHECms2b2eH18kbgIWAHIBu3CnF7w8PDRKNRgKjWevhO10/WdMdYnwAKSqn9wLeAb2ut5R71DIwX1suWLZOwnuN6enrYs2cPe/bsobu7G8uySCaTzqSxTCaDy+UiHA5PqWZ3Pp8nHo8zFIvRH4+TymTIgbn33NIysh5aKejogB07cO3cibVtG5FolDcArwdeC7TO7h+BEGKSptvDvg94M/AmYANmdvhZ4JvAd7TW+yvZyHox3R72eGG9ZMkSFiwYvXJO1Dt7W1R7+dX58+fRWhOLxZz70aU1u6PR6KRmdttBHyvO5h5OJskBhcbGkR60vTd0MAjbt5uqYjt3wqJFbFKKN2NC+oVIL1qImZitHva0ArvsCZRaDTyMCe8XYyaf9WLuWX8b+A+tdWbiZ5g7phPYmUyGc+fOlZ1bvHixVDGbQ/L5PCdOnGD37t3s2bPHmTQ2PDzshLRlWTQ2NjohHQwGbztpTGtNOp0mFouZGeLxOFmtybndWKUB3dhoQrqrC3buxL1jB4X16/G73bwG+BlMSC+6W38YQswDNRvYZU+mVDMmuN8MPAj4MRuA/AAzdP4vWuuBir1gjZlqYKfT6TGbeUhYzw3JZJKDBw8696Pj8TjZbNYJ6VjMFAP0+/1OSPt8vtuGdC6XcwJ6OBYjlc+TV4pcMIi2Z3OXbJzBzp1mTfSWLRAIsAJ4C/AGTH1umcYoxOyoi8Aue2KlfJiJpG/G/IxoAwrAHq31y2flRatsKoEdj8fHLN2SYfD61tvby759+9i9ezfd3d3k83lSqZQzaSxVXC5lTxqLRCK3nf1fKBSIFyuKxWIxksX70JbfT9buQdt1uZubnYIl7h07KDQ348EE85swvei1d+HPQAhRe5PO7khrncYMi39HmW7DizAf8N80W69ZL27dujWmKIo9oUjUD3tTlr1797Jv3z7OnTuH1tpM9iqGdC6Xw+VyEYlEaGtrIxwOTzhpTGvt3IeOFZdb5QCroYFcOEy+o8OEtMdjanVv3er0otWKFWilaMP8B3sDZohLpiwKMXfMWg97PppMD/v69ev09/eXnVu5ciXBoGx9UA8ymQxHjhxh79697N+/n/7+/nHvR5dWGgsGg+NOGrPvQ9u96Hg8Tt6yKLhcWOEw6XAYHQ6bcFYK1q93Atq9cSMFjwcXZpLYGzG96HuR6mJCVFtN9LCVUmswpUjtyWXHgf8N/J3WulCpRs1FWmvOnTtH1i7zWLR27dppbWUo7p7e3l7279/Pvn37OHr0KNlslkwm4/SiEwlT3M/v99PW1kYkEpmw0lg2m3XCORaLkcvnKRT3h862t5Mt3R968eKR+9DbtuEOhSgAzYxMFns1IDMehJgfpjok/mWgAfhvmH2vtwOfAH5RKfUarXWywu2bE/L5PGfOnBlzfv369VJutAZZlsXp06fZt28f+/bt48KFC2itSSQSTi86k8mglCIcDt92e0p7PbQd0plMBgtQfj/5piaS4TA6GES5XOgFC2DbNhPQO3fiaW8nD04v+mcwG85vLZ4TQswvUxoSV0olgRdorU+WnPMD/wyc1Vp/oPJNrB/jDYkPDw9z+fLlMddu3LgRlGIQuMHI/qM+TI+pg1mcYCDGGBoa4tChQ+zfv5+DBw8Si8XI5/MMDw87h2VZeDweZ8LYeOujC4UCiUTCCehUKoUGXF4vOhQiFQ6TsddD+3xmBndx+0lWrcKlFBamWIndi36QsXvZCiFqV00MiQMXMEu1HMW64r8J/BSzY5fADIFfvHjRKScJYAHnWlo42tHBLsz9hIn+Jl3AUkxvagfwEkzRdv8E14up0VrzzDPPcPDgQQ4cOMDp06edGtt2L9r+u7vdUHdpwZJ4PE4ymURrjauhAVcohNXaSjwUwmpsRLnd6A0bTDjv2AFdXXg8HvKYQiX3YUL6IeRetBBirKkG9ueBx4vD36V1xBuAdOWaVd8SiURZr7rP4+HJpia+2dJCj8uFB8jf4Tks4DngeczwRQGzbvYBzFT7twCLZ6Pxc9itW7c4dOgQBw8e5PDhwwwNDVEoFMy65mIvOp/PO6VAly5dSiQSKRvqHh3QiUTCBLTbTUMohHvxYuKhEOniRhxq9Wp0MaD15s2oQACF+fttZ6QX/Sogevf/SIQQdWSqQ+JW8ZcJ4KuYTqIbs8XmX2qtn6h4C8dvxwPAb2M6n53Aw1rrb93hMS8DPgtsBK4Bf6q1/uKoa36t+LydwNPAR7TWu6bQrggwtG/fPkKhEEMuF3/T1sZXm5vJl/TKGjCBPdGfvKf4e+PN4nOVPO7FwLuB/4oMmY4nn89z8uRJJ6TtIjV24A4PDzsTxnw+H+FwmEgkUjar27IsUqkU8XjcCWjLsnC5XPhCIXQ4TCoUYtjvN/emFy82Ab19u7kfHY06H9DcmLWNdkhvQnrRQsxFtTIkvhIzWreleHwEWI2ZgPZ+pdSLgRPASa31DyvVyHEEMR8W/h74xp0uVkqtBL4H/C3w88D9wOeVUn1a628Ur3k78Dng14A9wPuB7yulurTWY29C38a58+e5/rKX8btLl5adDwAvwAxzr8b0kCOYAC9g7mP3YXrV54tv8DQ4E4/A9Mxse4vHB4G3Ab8CvJz5GwL2bYgjR45w5MgRuru7yWQyzr1oe31zaS96yZIlZQVMbhfQgWCQUEcHmVCIIb+fAaWgrQ21fTt62zbYuhXd1oYCpxfdhgnoNyC9aCHEzFSilngQ2MxIiG8BNmmt78rPJqWU5g49bKXUnwBv0lpvKDn3RWCL1vpFxe8PAEdLJ84ppU4D39Jaf2ySbYkAQ56XvIT89u3wuc+hlOKjmCHs+5j6J6QMcAzYhanv+lPMp6PRw+r296uAXwfeAzRN8bXqUW9vL0eOHOHo0aMcOXKEW7duYVmWM/ErFos5Fcb8fr/Tiw4EArhcLmeIuzSgtda4XC6CwSANoRC5UIhYIMCQUujmZlxbt2LZPeiODlBqTC/a3u1qM/P3A5QQ81XdlSa9WyYZ2D8FjmmtP1xy7mHgSUzHV2Fqnv+s1vqbJdf8BbBVa/2yCZ7XC5Quog4DV7j/fmhoYCPw95/9LP9l27bpv8FRksAPgX8qHjHGhrfC9Nrfhel9b6/Yq1dff38/3d3dHDt2jGPHjnHt2jWAMRXCtNZ4PB7C4bBzNDQ0kM/nSSQSzuFMEnO5CIVC+EIhCqEQ8WIPOtfcjNqyxfSet20za6OVKutFdzAS0A9iRk2EEPNXrQyJ16sOoGfUuR7M+2/B/Ox1T3BNx22e92PAY6NPrnC5WFowd6B/56MfpaGhgSeffLIidcIDmNKTbwL+BvhXzOL4bzMS2hrTC/8y5p7BTuDDwM9S/umiHvT19fHUU0/R3d1Nd3c3V65cAXB2qrJ7xoVCwQndzs5OwuEwPp+PXC5HIpHgxo0bJBIJ0mkzN9Lj8ZhrFy3CCoVI+P30A4nWVtiyBdeWLVhbt8Lixeji/AP7g5EHeCkmpF8HdCG9aCHE7JtxYCulPoAZtT2utU5NcI3S1e/Kj359VXJe3eaa27X705iJbLYwcOWXX/tafvjDH2JZlimUYVk8/PDDbNy4kU9/+tOEw+HpvocyjYyE9y3MLMAvAicp73UfBX4B+A3MjflfwQyd1xqtNZcuXeLkyZOcOHGCp556ip4e8xnKLuFpH/l8HqUUgUCA1tZWQqEQfr+fdDpdFtD5vPlT8Hq9BINBWtva0MEgca+XW8Bzixej770X1733Ym3Z4gxxW5hPcPbEv9WYgH4t8DLMJAohhLibKnEP28KEmgWcw4S3c2itB5RSjwNurfUvz7C9471+1YbEx3kdp3BKOp3m7W9/O2DKUeZyOfx+Py6Xi/Xr1/Poo4/S2dk59Td8Bxo4jAnur2LugZf+Ddsh9EpMeL+Z6vW6Y7EYZ86c4emnn+bpp5/m9OnTznB2KpUikUiU9aABAoEAoVCIUChEY2MjqVSKZDJJIpEwRUq0doI8GAziDwbRwSAxj4dbShFbu5bC5s24Nm/G2rwZmkbu9JcOc0cx4fya4rF0TOuFEGJ8NXsPWyn1s5iJz9uBbZiJsTCSEzcw5Y+zWuuK396bwqSzN2qtu0rOfQETxqWTzo5orX+t5JpTwLenOumstNLZj370Iz75yU8CZn12oVAgGAzidrsBeOyxx7j//vvHLWs5U4OYYfG/wnySKu0x2r+OYO51vxtT/nK2hnbT6TTPPvsszzzzDGfOnOH06dPO8HY+n3dC1z5KgzcUCjl7Rds96FQq5fSeGxsbCQaDBAIBvMEgWb+fYaUY9vsZ7urC2rjRBHRXl6nTXaQws+8LmApzL8GE84OYmZNS/lMIMR01G9hjnlCpRZjgvh+z2mgtJry/obX+rxV6jRCwpvjtMeCjwI+AAa31ZaXUp4HFWut3F69fiRkpfhyztOtFmE7oO0Yt6/oy8KvAPszI8fuAjVrr5ybZrnF369Ja85WvfIUnnjDL1GOxGLlcDp/PR6AYIDt27OBtb3sb27dvr/hmIBr4CfDXwLcYGQ6x2cPnS4F3Yv7SdjL98B4cHOTChQucP3+e8+fPc/bsWS5fvozW2tlCsvTIZDKmHR4PwWCQxsZGZx10Op0mmUySy+UAcLvdTu/Z5/ejg0ESHg8xIL5kCYmNG6Gry+xmtXKl2Su6qDSgGzCz9h8EXoH5sDLxztRCCDF5dRPYZU+ulAv4FPD/AA9ora9X6Hlfjgno0b6ktX6PUup/Ayu01i8veczLgD9npHDKn0xQOOV3MIVTTgK/qbX+6RTaddvtNQuFAt/4xjf4whe+AOAsJ7I3kfAVq2OtWbOGV73qVWzdupU1a9ZUdIOQG8ATwBeAq5T3uin53t5X+XWY4fPRO0JprRkYGOD555/n8uXLPPfcc1y6dImLFy9y69YtYGRNsz1sbf8aQCmF1+vF7XbjcrlwuVwUCgVSqZQz/O12u/H7/QQCARoDAaxAgExjI3EgEQ4TX78eNmyAri5cGzZgjfozdzPy4cSH+ZT2Cky1uBcWzwkhRKXVZWA7L6LUceCU1vods/5iVTSZ/bDBhN3+/ft59NFHyefzWJbF4OAgyWTSmekcCoWcXubatWvp6upi9erVLFu2jKVLl7Jw4cJxt2+cLAv4d8xww7cZCW3nX4PWuONxCn190NvL0p4eVt24wYJr1/Bcu0bi6lXSxfDVWpPJZEin06TTaVKpFOl02uk5l/z5OOEMOL1mMMPaPr8ft9+P8vux/H4yjY0kgGQgQH7tWli3DrV+PWr9eqzOTrMFZYnSiXatmGB+SfHYyvxZEiGEqK56D+zPY4af5/TWvZMN7FI9PT1897vf5Stf+QpAWVWufD7vzG72+/14vV4npBsaGujo6KC1tZXm5mYWLFhAOBwuu7ahoQGPx4PL5UJrjWVZ5PN5crmcE6zJZJKeeJw9sRgHhoa4MTQEAwPmKN27W2vzfTYLmQxkMngyGdzFX9vDzfbELUq+6pKv7oYG3D4fLp8P7fNh+f3kfD4yLpcJ24ULYfVq1Jo1qLVrsdatc9Y+l2oA7Lj3Ye7BvAjTc74PWDapP30hhKi8mg3s4vD0Ma310G2ueQJ4qwT2xLTWnD9/np/85Cd87Wtfc4aF7WFze6KVy+WisbERr9dLY2OjE8r2UdqDvRPLsigUCs6Rz+dJ5fMM5PMM5XJkcjkoPSbL7QavFxobzRaSXq85fD7nnrLyelHLl2OtXAmrVplj9WoT2CVcxcPuOQcwE8J2YmY57gA2IL1nIUTtqOXAtpd1XcIs+bWPY1rrXqXUCzBVNb+mtf7VmTW3ts0ksEezS252d3ezd+9e4nGzY3Y+n3eGnO1h50wmUza8DOByuVBKOYf992xZljP5604sTFDmKNmsRCloaCg/GhvLj+IMeAAWLIClS82xbBksX26O4npnm11P3Sr5fhVmKHsjpsTnvcAKZPa2EKK21XJg/z6m07MNszkIjIyCWpifr72YXbAOaK3PzegFa1glA3u0/v5+zpw5w9mzZ7lw4QKXLl3i2rVrWJaJOK01uVyOfD7vHKW9Z3tIfLy/b/veslKqbBKY2+3G7Xbj8XhwezzkPR7iLhcxTEnUJJALBKC1FdrbzdHZiauzE7V4MSxejAoEsCiflW7zYTZAWYcpTLIGs6TgHkwwu8d5jBBC1LqaDeyyJ1MqiukUbSv5ao9Y2i+UBJ7C9MA/WLEXrwGzGdjjyefz3Lhxg2vXrtHb20tfXx/9/f0MDg4yNDTk1NVOpVLOrlUT8Xg8NDY24vf7nZnZwWCQUChENBp1jqamJudobW1FBwI8h5l234dZ+53AlEa1q4X5MJXBFmDqwLZjpuEvREp6CiHmnpoKbKXULwH/rLXum8S1jZgRzdIQvxcIaK3nVCfqbgf2VGmtnR43UNajnsmMcyGEECNqbfOPJ4CCUmo/phbHdyYa6tZaZ4EjxQMwtcUxI6HiLlJKOZPThBBC1Jfpzt95MfAZzJbLfwacUUqdVkr9kVLqvjs9WBvPTPO1hRBCiHmnEpPOVgMPYwpjvRhzW7IX+A6mJsd/aK0zEz/D3FHrQ+JCCCFmX03dw57wyZRqxgT3mzFlmv2YSWY/wAyd/4vWeqBiL1hjJLCFEELURWCXPbFSPszmR2/GbCXchllqu6e0xvdcIoEthBCi1iad3ZHWOo0ZFv9OcZLZizHh/abZek0hhBBirprVolFKqQeVUs3FSWZ7tNa/o7VeP5uvKYQQQsxFs72+5weAVkpdwexbfRSzvKtba311ll9bCCGEmDNmuyzzTcy2y09iCmG9CfhH4LJSqkcp9a9KqU/NchuEEEKIujfpwFZKrVFK/ZtSKqaUiiul9iil3qeUul21sjWYsP4VoB94ORDGbLL0u8AzwEun3XohhBBinpj0LHGl1D7MJkp/gikVvR14H3ABeI3WOnmbx67BFFi5D3gE+Dt9NzbivstklrgQQoiqL+tSSiWBF2itT5ac8wP/DJzVWn9gEs/xCuCzmOIqH9Fa/3g6ja5VEthCCCFmK7Cncg/7AqYQikNrnQJ+E3jHJJ/jKeC/Y7ZY/g+l1MIpvL4QQggxb01llvjngceVUq/RWt8sOd8ApMd7gFLqvcCm4rEZs7vieeA48E0gPp1GCyGEEPPNVAL7r4tfLyqlvooJXTfwy8D/O8Fj/hZ4Dvg/xWtO3u5etxBCCCHGN5V72Msx+1hvKTlWYyagnSg5Tmqtf1h8zBFgI9CI2RDkGCPrsbu11ucr+WaqTe5hCyGEqPqks3EfrFQQM9RdGuKbtNbRkms8mNDeXjy2Fa8LYIbEu7XWL5t2I2qIBLYQQoiarCWutU4A+4vHRNfkMcPnx4G/ByjWFl+HWY+9dSZtEEIIIeaDaQe2UspTDOMpK67BfqZ4fHW6bRBCCCHmi2mVJi0O/V5XSv2otNKZUup+pdRbi/e7hRBCCFEh0+1h/zzQDPyl1rpQcv5B4FEApdQAZqOPI8D3tda7Z9JQIYQQYj6b7uYfbwQua62/Oc7vKeAnmPXZrwE+BnxDKeWd5msJIYQQ8950A3sL8KMJfk9rrV+ptV4ArMfUDm/F7NQlhBBCiGmYbmA3A9fudJHW+ixms5Ae4A3TfC0hhBBi3ptuYGeA0Djn9wL/UnqieI/7J5g12EIIIYSYhukG9iVMwZQyWut/11qPN/R9FVg2zdcSQggh5r3pBvaPgJcqpVZN4TGBab6WEEIIMe9NN7C/UPz6d0qpxklcvwYYnOZrCSGEEPPetAJba30G+AzwAPB9pVTHRNcqpVYAr8WsxxZCCCHENEy3h43W+mOYbTNfAZxRSv2ZUmpnsU44AEqpFwD/hFmT/cRMGyuEEELMVzPa/AP4JeBp4DHgvwMfBfLFKmfB4qGAf9Ba/+MMX0sIIYSYt6bdwwZTIUVr/WfABuCTwGlMQLdjln09C/wmppSpEEIIIaZpRvthj/uEZki8DUhVch/QeiD7YQshhJit/bBn1MMeT7HX3TPbYa2U+jWl1EWlVFopdUQp9dLbXNuglHpUKfVs8frjSqnXjbrm40opPeq4MZvvQQghhJisigf23aCUejvwOeBTwDZgF2a2+kTFWf4QeD/wG0AX8EXgm0qpbaOuexroLDnGFIcRQgghqqEuAxszue0JrfX/0lqf1lp/BHge+MAE1/8C8Eda6+9prS9orb8A/BtmolypvNb6RsnRN3tvQQghhJi8ugvsYqGWHcAPRv3WD4AXT/AwL5AedS4FvGTUubVKqWvFofav3amSm1LKq5SK2AcQnty7EEIIIaam7gIbaAHcmB3ASvUAExVw+Tfgo0qptUopl1Lq1cCbMcPetgPAuzFFXt5XfK69Sqnm27TlY4C8PaYAACAASURBVMBQyXFliu9FCCGEmJR6DGzb6Ontapxztg8D54AzQBb4a+DvgYLzZFp/X2v9Da31Ca31DxnZDvQXb9OGTwPRkmPJVN+EEEIIMRn1GNg3MUE7ujfdxtheNwBa6z6t9VswhVyWA+uBOHBxohfRWieAE8Da21yT0VoP2wcQm8obEUIIISar7gJba53F1CV/9ajfejVmP+7bPTattb6KqfD2NuDbE12rlPJiCsJcn1GDhRBCiAqYaWnSavks8GWl1GFgH/ArmP22vwiglPo/wNVivXOUUi8EFgPdxa8fx3xY+VP7CZVSnwG+C1zG9NYfASLAl+7KOxJCCCFuoy4DW2v99eJksEcxE8dOAq/XWj9XvGQZYJU8xIdZi70KMxT+PeAXtNalW34uAf4BM6mtD9gP3FfynEIIIUTVVLw06XwmpUmFEELUTWlSIYQQQlSeBLYQQhQ9/vjjPPjggzz00EM0NTWxadMmTp06Ve1mCQFIYAshhOPkyZMcOnSIj3zkI/T09PDCF76QRx55pNrNEgKo00lnQoi77/3vfz8DAwPVboajqamJxx9/vKLPefLkSR555BFe+9rXAvCud72LD33oQxV9DSGmSwJbCDEpAwMDXLp0iXg8Xu2mEAqFZuV5n376aZ544gnn+97eXlpaWmblte4kHo/zyCOP8OSTTzIwMMD69ev5vd/7PX7u535uUo8/duwYn/jEJzh48CCDg4MsW7aMd77znfzWb/0WgUDAue7HP/4xr3jFK8Z9jn379nHfffdNu12f/OQn+drXvsbJkydxucyAbiwW4w/+4A/o7u7m2LFj3Lx5k8cee4yPf/zjZY994oknePTRRzl79izBYHBS7/nrX/86n/zkJ7lw4QLpdJpjx46xdevWST22HkhgCyEmLR6Pc+PGDRoaGqrWhlwuR0fHRNsGTF9vby99fX20tbU55775zW/y0EMPVfy1JuOtb30rhw4d4o//+I9Zt24dX/3qV3nHO96BZVn/f3t3Hl5FkS5w+PdBFkASAonIIhBWAdkXETQQEWRXYAbDooJ4ZRlHWdRBLhhZRCCjgl7gKhoJigaUgCCLA6jgckMIW1gFZR0HBBKYhDBsIXX/6HOOOVlPDgnJId/7PP0cT3V1dVUZ8qWqq7sZPHhwrsceOHCADh06cM899zB37lyCgoL4/vvvmTZtGjt27GDVqqzPjHrjjTeyBO4mTZq4Xa9Tp04RERFBVFSUI1gDJCUlsXDhQpo3b07fvn358MMPs23D0KFDmT17NhEREUydOjXX9gKcO3eOJ598ku7du7NgwQJ8fX1p0KBBnsd5Eg3YSql88fb25t577y2y8+/fv79Qyt21axelS5dm6dKlDB06lI8//pi4uDgWLlxYKOfLzbp169i4caMjGAI89NBDnDhxgpdffpmwsDBKly6d4/GfffYZV65cISYmhrp16wLQuXNnTp8+zcKFC7lw4QIVK1Z0OqZ+/fpZRtM3U6933nmHgIAA+vfv71RGrVq1uHDhAiJCYmJijgHby8uLkSNHMn36dCZMmOA0K5Cdw4cPc/36dZ544gk6deqUa15PpYvOlFIlziOPPEJISAhr166lffv2lC1blu7duzN8+HCWLl1KYGAgS5YsYePGjfb7aW+plStXUr58eQYMGOCU/vTTT3Pq1Cni4uJyPd4+A5K57gEBAZQqVQofH59Crde1a9eIjIxk8ODBTqNrABFBRFw635AhQ0hJSWHp0qW55hs2bBgPPmi9LTksLAwRITQ0FIApU6YgIuzZs4cBAwZQoUIFKlWqxPjx40lLS+PQoUN0794dPz8/goODiYiIyOVMRUsDtlKqxNm1axdHjx5l/PjxjBgxgvXr1xMaGkrr1q3ZtGkTKSkpfPfdd9Svn+O7f7IwxpCWlubSlpd9+/bRqFEjvLycJ0GbNWvm2J+boUOHEhAQwOjRozl69CgXL15kzZo1vP/++zz33HPZXhN+7rnn8PLywt/fn27duvHjjz+6Xa+4uDiSkpJyvDbuqipVqtCwYUPWrl2ba75XX32V+fPnA9bUfmxsLAsWLHDK8/jjj9O8eXNiYmJ49tlnmTNnDuPGjaNv37706tWLlStX0rlzZyZMmMCKFStuqt6FRafElVIlyokTJ0hMTKRevXps374dPz8/ACZOnEjDhg3dLnfLli0uB6hjx44RHByc4/6kpCTq1KmTJb1SpUqO/bkJDg4mNjaWfv36OabEAV544QXmzp3rlLdChQqMGTOG0NBQAgMD+fXXX/n73/9OaGgoa9eudayYz0+9YmNjAWjVqlWu9XRFq1at2LRpU6556tatS+PGjYGcp/ZHjBjB+PHjAejSpQsbNmxg3rx5rFixgn79+gEQGhrKmjVr+PTTT7NM5RcHGrCVUiXKjh07AJg1a5YjWIO1UOtmAnbr1q2Jj493KW+1atXyzJPbtHFeU8rHjx+nT58+3HXXXSxfvpw777yTuLg4Xn/9dVJTU51Wwrds2ZKWLVs6voeEhNCvXz+aNm3K3/72N6eA7Wq9Tp06hYgUyAr7ypUrc/bsWdLS0rKM7POjd+/eTt8bNWpEQkKC06JCLy8v6tWrx4kTxfMVEhqwlVIlys6dO/H19aVnz55O6QkJCVSpUoUHHnjAaTp49erVPPbYYwwcOJDo6Ogcyy1fvrzLtxDlFXgCAwOzHUXb74O3j2hz8sorr5CSksLu3bsd098dO3YkKCiI4cOH89RTT+W6MCsgIIDevXvz3nvvcfnyZcqWLZuvel2+fBlvb+9cF8a5qkyZMhhjuHLlyk3dzpe5z3x8fChXrhxlypTJkp6SUmCP/y5Qeg1bKVWi7Nixg2bNmjmCkF1CQgL169fn4MGDjrQbN24wadIk6tatS/PmzXMtd8uWLXh7e7u0HT9+PNeymjZtysGDB7Nc7967dy+Q/e1WGe3evZvGjRtnuVbdtm1bIO9r4GBdkwfnEbWr9QoKCuLatWtcunQpz/Pk5fz58/j6+hbavfeeRAO2UqpE2blzJ23atMmSnpCQQEhICH5+fpw+fRqAqKgoGjVqhI+PT54B2z4l7sqW15R4v379SE1NJSYmxil98eLFVKtWjXbt2uV6fLVq1di/f3+Wh9zYry3ffffduR5/4cIF1qxZQ4sWLZxGoK7Wy35p4ciRI7mexxVHjx51XJ8u6XRKXClVYvz222+cPXs2x4DdsWNHzp49y4EDBwgICGDGjBmsWrWKli1b5hmw/fz8si3XHT169KBr166MHj2alJQU6tWrR3R0NF9//TVLlixxmmresmULDz/8MOHh4YSHhwMwduxY+vbtS9euXRk3bhxBQUFs3bqVmTNn0rhxY6frtoMHD6ZmzZq0adOGoKAgfvnlF9566y3OnDlDVFSUW/Wy31K1detWxwryjNavX8+lS5e4ePEiYK0fWL58OQA9e/Z03HOdnp7Otm3beOaZZwqkXz2dBmylVL5cv3690B5e4ur53WVfcJZTwH7++ecdATs+Pp6ePXty9epVKlas6NJCsYK0YsUKJk2aRHh4uOMRoNHR0VkeAWqM4caNG6SnpzvSHn30Ub755htmzZrFmDFjSE5OpkaNGowcOZKJEyc63YfdrFkzli1bxnvvvUdqaiqVKlXiwQcf5JNPPnFMoee3XjVq1CAkJIRVq1YxYsSILGWMHj3aaWHXF198wRdffAE4r6DfvHkzycnJDBkyxL1OvM2I/TqFunki4g8kJycn4+/vX9TVUapADRgwoFg9Szw4ONjxS/5mpaam4u/vT2JiIhs2bGDFihVs3bqV7du389VXXxEdHZ3nrUXKWUxMDGFhYZw4cYLq1au7VcaTTz7J0aNH+emnnwq4doUrJSXF/tCaCsaYAlvBpiNspZRL8lqZfKsVZH327NlD9erVqVSpEk2bNmXQoEFMmzaNypUrk5CQkOd0uMqqf//+tG3blpkzZzJv3rx8H3/kyBGWLVvGt99+Wwi180wasJVSLinoV1kWJwkJCY5rrQ0bNmTjxo106NDBsU+voeafiPDBBx+wevVq0tPTszyiNC8nT55k3rx5jkeOKp0SL1A6Ja6UZxo1ahQVK1Zk5syZWfZVrFiRzZs36yhbuaywpsQ1YBcgDdhKKaUKK2DrfdhKKaWUB9CArZRSSnkADdhKKaWUB9CArZRSSnkADdhKKaWUB9CArZRSSnkADdhKKaWUB9CArZRSSnkADdhKKaWUB9CArZRSSnkADdhKKaWUB9CArZRSSnkADdhKKWXz/vvv06VLF3r06EGlSpVo0qQJBw4cKOpqKQVowFZKKYd9+/YRHx/P2LFjOXPmDO3atWPy5MlFXS2lAA3YSinlsG/fPiZPnky3bt3w9vZmyJAhHD58uKirpRQAXkVdAaWUZ/j1119JS0sr6mo4eHl5Ua9evQItc//+/URGRjq+nz17lqCgoAI9h6tSU1OZPHkyn3/+OefPn6dhw4a88sorDBw4MM9jhw0bxuLFi3PcHxsby/333+/4vmvXLqZOncq2bdv497//Tc2aNRk8eDAvvfQS5cqVc7te06ZNY+nSpezbt49Spazx4cWLF5k+fTq7d+9m165dJCYm8tprrzFlyhSnYyMjIwkPD+fw4cPccccdebYZYNmyZUybNo2jR49y5coVdu3aRYsWLVw61hNowFZKuSQtLa1YBeyCdvbsWc6dO0flypUdaStXrqRHjx5FUp/+/fsTHx/PrFmzaNCgAZ999hmDBg0iPT2dwYMH53rsq6++yqhRo7Kk9+nTB19fX9q2betIO3DgAB06dOCee+5h7ty5BAUF8f333zNt2jR27NjBqlWr3KrXqVOniIiIICoqyhGsAZKSkli4cCHNmzenb9++fPjhh9m2YejQocyePZuIiAimTp2aZ3+dO3eOJ598ku7du7NgwQJ8fX1p0KBBnsd5Eg3YSimFNcosXbo0S5cuZejQoXz88cfExcWxcOHCW16XdevWsXHjRkcwBHjooYc4ceIEL7/8MmFhYZQuXTrH4+vWrUvdunWd0rZs2UJiYiKTJ092Ovazzz7jypUrxMTEOI7p3Lkzp0+fZuHChVy4cIGKFSvmu17vvPMOAQEB9O/f36ketWrV4sKFC4gIiYmJOQZsLy8vRo4cyfTp05kwYUKWkX5mhw8f5vr16zzxxBN06tQp17yeSq9hK6VKnEceeYSQkBDWrl1L+/btKVu2LN27d2f48OEsXbqUwMBAlixZwsaNG6lQocItr9/KlSspX748AwYMcEp/+umnOXXqFHFxcfkuMzIyEhFh+PDhTune3t4AWdoZEBBAqVKl8PHxyXe9rl27RmRkJIMHD3YaXQOICCLiUp2HDBlCSkoKS5cuzTXfsGHDePDBBwEICwtDRAgNDQVgypQpiAh79uxhwIABVKhQgUqVKjF+/HjS0tI4dOgQ3bt3x8/Pj+DgYCIiIlyqW1Hw2IAtIn8RkWMickVEdohISC55vUUkXESO2PIniEj3mylTKeW5du3axdGjRxk/fjwjRoxg/fr1hIaG0rp1azZt2kRKSgrfffcd9evXd7lMY4zjskFeW1727dtHo0aN8PJyngRt1qyZY39+JCcns3z5ch5++GFq167ttG/o0KEEBAQwevRojh49ysWLF1mzZg3vv/8+zz33nNP1Y1frFRcXR1JSEg899FC+6plZlSpVaNiwIWvXrs0136uvvsr8+fMBeOONN4iNjWXBggVOeR5//HGaN29OTEwMzz77LHPmzGHcuHH07duXXr16sXLlSjp37syECRNYsWLFTdW7sHjklLiIhAFzgb8APwEjgfUi0tgYczKbQ14HngCeBX4GugErRaSDMWaXm2UqpTzQiRMnSExMpF69emzfvh0/Pz8AJk6cSMOGDd0ud8uWLS4HqGPHjhEcHJzj/qSkJOrUqZMlvVKlSo79+REdHc3ly5d55plnsuwLDg4mNjaWfv36OU2jv/DCC8ydO9etesXGxgLQqlWrfNUzO61atWLTpk255qlbty6NGzcGoH79+k4L6uxGjBjB+PHjAejSpQsbNmxg3rx5rFixgn79+gEQGhrKmjVr+PTTT7NM5RcHHhmwgfFApDHGfvFjrIh0A0YDE7PJ/yQwwxizzvb9f235X8QK5O6UiYj4Ar4ZkvzcbZBS6tbYsWMHALNmzXIEa7AWX91MwG7dujXx8fEu5a1WrVqeeXKbNnZ1StkuMjKSwMBAR2DK6Pjx4/Tp04e77rqL5cuXc+eddxIXF8frr79Oamqq06p5V+t16tQpRKRAVthXrlyZs2fPkpaWlmVknx+9e/d2+t6oUSMSEhKcFhXa7zw4ceKE2+cpTB4XsEXEB2gNzMq0awPQIYfDfIErmdIuAw/eRJlgBfLX8q61Uqq42LlzJ76+vvTs2dMpPSEhgSpVqvDAAw/w448/OtJXr17NY489xsCBA4mOjs6x3PLly7t8C1FegScwMDDbUfT58+eBP0a0rtizZw/bt29nzJgx+Pr6Ztn/yiuvkJKSwu7dux3T3x07diQoKIjhw4fz1FNPORZxuVqvy5cv4+3tnevCOFeVKVMGYwxXrlyhfPnybpeTuc98fHwoV64cZcqUyZKekpLi9nkKkydeww4CSgNnMqWfAarkcMw/gPEiUl9ESolIV+AxoOpNlAkwE6iQYbvb1UYopYrGjh07aNasGWXLlnVKT0hIoH79+hw8eNCRduPGDSZNmkTdunVp3rx5ruVu2bIFb29vl7bjx4/nWlbTpk05ePBgluvde/fuBaBJkyYut9c+Qv6v//qvbPfv3r2bxo0bZ7nX2X7rV8br5a7WKygoiGvXrnHp0iWX65mT8+fP4+vre1PB+nbhiQHbzmT6Ltmk2Y0BfsG6fn0NmAcsAm7cRJkYY64aY1LsG3DRxborpYrIzp07adOmTZb0hIQEQkJC8PPz4/Tp0wBERUXRqFEjfHx88gzY9ilxV7a8psT79etHamoqMTExTumLFy+mWrVqtGvXzqW2Xr16lSVLlnDfffflGOSrVavG/v37SU1NdUq3X4e+++4/xiGu1st+aeHIkSMu1TM3R48edVyfLuk8bkocSMQKtJlHvpXJOkIGwBhzDugrImWAQOAU1vT3MXfLVEp5nt9++42zZ8/mGLA7duzI2bNnOXDgAAEBAcyYMYNVq1bRsmXLPAO2n59ftuW6o0ePHnTt2pXRo0eTkpJCvXr1iI6O5uuvv2bJkiVOU81btmzh4YcfJjw8nPDwcKdyvvzyS86fP5/j6Bpg7Nix9O3bl65duzJu3DiCgoLYunUrM2fOpHHjxk7XeF2tl/2Wqq1btzpWkGe0fv16Ll26xMWL1hjnwIEDLF++HICePXs67rlOT09n27Zt2S6WK4k8LmAbY66JyA6gK7Ayw66uwKrsj3IcewX4l4h4A38CPr/ZMpVSnsO+4CyngP388887AnZ8fDw9e/bk6tWrVKxY0aWFYgVpxYoVTJo0ifDwcMcjQKOjo7M8AtQYw40bN0hPT89SRmRkJHfccUeujzN99NFH+eabb5g1axZjxowhOTmZGjVqMHLkSCZOnOh0H7ar9apRowYhISGsWrWKESNGZDnn6NGjnRZ2ffHFF3zxxReA8wr6zZs3k5yczJAhQ/LusBJAjMlxxrfYst2C9QkwCogFRmDdsnWvMeaEiHwM/MsYM9GWvx1QHdht+5wC1AZaGWP+7UqZLtbLH0hOTk7G39+/gFqrVPHw888/F6tHk3p5ed3Uqu6MUlNT8ff3JzExkQ0bNrBixQq2bt3K9u3b+eqrr4iOjs7z1iLlLCYmhrCwME6cOEH16tXdKuPJJ5/k6NGj/PTTTwVcu8KVkpJifxBNBdvl0gLhcSNsAGPMMhEJBMKxFo7tA3pmCKw1gYx/bpbBuhe7DpAKrAOetAdrF8tUqkS7mVtqCkNB1mfPnj1Ur16dSpUq0bRpUwYNGsS0adOoXLkyCQkJeU6Hq6z69+9P27ZtmTlzJvPmzcv38UeOHGHZsmV8++23hVA7z1S8/gXmgzFmAbAgh32hmb5vAfJctZBbmUqVdAX9ZqziJCEhwXGttWHDhmzcuJEOHTo49uk11PwTET744ANWr15Nenp6lkeU5uXkyZPMmzfP8chR5aFT4sWVTokr5ZlGjRpFxYoVmTlzZpZ9FStWZPPmzTrKVi4rrClxDdgFSAO2UkqpwgrYnnwftlJKKVViaMBWSimlPIAGbKWUUsoDaMBWSimlPIAGbKWUUsoDaMBWSimlPIAGbKWUUsoDaMBWSimlPIAGbKWUUsoDaMBWSimlPIDHvvxDKXXrnQQSi7oSQBDWK/mUKkk0YCulXHISuAe4UtQVwXpf7iE0aKuSRafElVIuSaR4BGuw6uHOSD8qKgoRQUTYvHlzlv3GGOrVq4eIEBoa6lbdQkND3T72ZsTFxdGvXz9q1qyJr68vd911F+3bt+fFF190q7zjx48jIkRFRTnS7P13/Pjxgqm0yhcN2EqpEsfPz4/IyMgs6Vu2bOHIkSP4+fm5XfaCBQtYsGDBzVQv39auXUuHDh1ISUkhIiKCDRs28M477/DAAw+wbNmyAjtPr169iI2NpWrVqgVWpnKdTokrpUqcsLAwPv30U+bPn+/0KtzIyEjat29PSor7b0Rs3LhxQVQxXyIiIqhduzb/+Mc/8PL649f6wIEDiYiIKLDz3Hnnndx5550FVp7KHx1hK6VKnEGDBgEQHR3tSEtOTiYmJobhw4dne8zUqVNp164dlSpVwt/fn1atWhEZGYkxxilf5ilx+9Tym2++ydtvv03t2rUpX7487du3Z+vWrVny5bTlJikpiaCgIKdgbVeqlPOv+eDgYHr37s3KlStp1qwZZcqUoU6dOrz77ru5ngOynxIPDQ2lSZMmxMfHExISQrly5ahTpw6zZs0iPT3d6fiUlBReeuklateujY+PD9WrV2fs2LFcunQpz3MrDdhKqRLI39+fP//5z3z00UeOtOjoaEqVKkVYWFi2xxw/fpyRI0fy+eefs2LFCvr378/zzz/P9OnTXTrn/Pnz2bhxI3PnzuXTTz/l0qVL9OzZk+TkZACqVq1KbGys07Z69Wr8/f1p1KhRrmW3b9+euLg4XnjhBeLi4rh+/Xqu+Xfv3s3YsWMZN24cK1eupEOHDowZM4Y333zTpbZk9vvvvzNkyBCeeOIJVq9eTY8ePZg4cSJLlixx5PnPf/5Dp06dWLx4MS+88ALr169nwoQJREVF8eijj2b5w0dlwxijWwFtgD9gkpOTjVK3mx2mGPwjy7DtcKMNixYtMoCJj4833333nQHMvn37jDHGtG3b1gwbNswYY8y9995rOnXqlGM5N27cMNevXzfTpk0zgYGBJj093bGvU6dOTsceO3bMAKZp06YmLS3Nkb5t2zYDmOjo6GzPcenSJXPfffeZqlWrmuPHj+farsTERPPggw8awADG29vbdOjQwcycOdNcvHjRKW+tWrWMiJjdu3c7pXft2tX4+/ubS5cuOdV70aJFjjz2/jt27JhTewETFxfnVF7jxo1Nt27dHN9nzpxpSpUqZeLj453yLV++3ABm3bp1ubbRkyQnJ9v/X/ibAvyx1xG2UqpE6tSpE3Xr1uWjjz5i7969xMfH5zgdDvDtt9/SpUsXKlSoQOnSpfH29iY8PJykpCTOnj2b5/l69epF6dKlHd+bNWsGwIkTJ7LkvXHjBmFhYRw8eJB169ZRq1atXMsODAzkhx9+ID4+nlmzZvHYY49x+PBhJk6cSNOmTUlMdF5Tf++999K8eXOntMGDB5OSksLOnTvzbEtmVapU4b777nNKa9asmVPb1qxZQ5MmTWjRogVpaWmOrVu3bjmu2lfOdNGZUqpEEhGefvpp3n33Xa5cuUKDBg0ICQnJNu+2bdt45JFHCA0N5YMPPuDuu+/Gx8eHL7/8khkzZnD58uU8zxcYGOj03dfXFyDbY0eNGsXXX3/N2rVradGihcttatOmDW3atAHg+vXrTJgwgTlz5hAREeG0+KxKlSpZjrWnJSUluXw+u8xtA6t9Gdt25swZfv31V7y9vbMtI/MfFSorDdhKqRJr2LBhhIeH89577zFjxowc8y1duhRvb2/WrFlDmTJlHOlffvllgddpypQpfPjhhyxatIhHHnnE7XK8vb157bXXmDNnDvv27XPa9/vvv2fJb0/LLvgWhKCgIMqWLeu0biDzfpU7DdhKqRKrevXqvPzyy/z8888MHTo0x3wigpeXl9OU9uXLl/nkk08KtD6RkZFMnTqVadOmMWzYMJePO336dLb3Rh88eBCAatWqOaXv37+fhIQEp2nxzz77DD8/P1q1auVe5fPQu3dv3njjDQIDA6ldu3ahnON2pwFbKVWizZo1K888vXr14u2332bw4MGMGDGCpKQk3nzzTce0dkGIjY1l1KhRPPDAA3Tt2tXpli+A+++/P8dju3Xrxt13302fPn1o2LAh6enp7N69m7feeovy5cszZswYp/zVqlXj0UcfZcqUKVStWpUlS5awceNGZs+eTbly5QqsTRmNHTuWmJgYOnbsyLhx42jWrBnp6emcPHmSDRs28OKLL9KuXbtCOfftQgO2UsolQVjP8C4Ojyctg1WfW6Vz58589NFHzJ49mz59+lC9enWeffZZKleuzDPPPFMg5zh06BBpaWn89NNPtG/fPst+Y3K+7Wny5MmsWrWKOXPmcPr0aa5evUrVqlXp0qULEydOzHJbWIsWLXj66ad57bXX+OWXX6hWrRpvv/0248aNK5C2ZOeOO+7ghx9+YNasWSxcuJBjx45RtmxZatasSZcuXQgODi60c98uJLcfApU/IuIPJCcnJzs9PUmp24W+rcvzBQcH06RJE9asWVPUVbltpaSkUKFCBYAKxhj3H5uXiY6wlVIuq4kGSqWKit6HrZRSSnkAHWErpVQJoq/G9Fw6wlZKWscr0AAADa9JREFUKaU8gAZspZRSygNowFZKKaU8gAZspZRSygNowFZKKaU8gAZspZRSygNowFZKKaU8gAZspZRSygNowFZKKaU8gMcGbBH5i4gcE5ErIrJDRELyyD9WRA6JyGUR+aeIzBGRMhn2TxERk2nL+pZ3pZRSqgh45KNJRSQMmAv8BfgJGAmsF5HGxpiT2eQfAswChgP/BzQAomy7M75Pbj/QJcP3GwVeeaWUUsoNHhmwgfFApDHmQ9v3sSLSDRgNTMwmf3vgJ2PMZ7bvx0UkGrgvU740Y4yOqpVSShU7HhewRcQHaI01Ys5oA9Ahh8N+BJ4QkfuMMdtEpA7QE1icKV99ETkFXAXigP82xhzNpS6+gG+GJD+w3oWqlFKqZCqsGOBxARvr3fWlgTOZ0s8AVbI7wBizVETuBH4UEcFq9/8aYzIG/TjgKeAwcBcwGfg/EbnXGJOUQ10mAq9lTqxRo0Y+mqOUUuo2VQkosOjtiQHbzmT6LtmkWTtEQoFJWNe844B6wDsictoYMx3AGLM+wyF7RSQWOAIMBd7OoQ4zM+3zA34D7gYu5qcxJZj2mXu03/JP+8w92m/5Z++z8wVZqCcG7ESsxWCZR9OVyTrqtpsOfJLhmvdeEbkDWCgiM4wx6ZkPMMZcEpG9QP2cKmKMuYo1fQ6ANXgH4KIxRufFXaB95h7tt/zTPnOP9lv+ZeizAuVxt3UZY64BO4CumXZ1xVoBnp1yQOagfANrVJ5tz9quTzcCTrtdWaWUUqqAeOIIG6xp6E9EZDsQC4wAagLvAYjIx8C/jDH2FeNfAeNFZBd/TIlPB1YbY27YjnnTlu8k1mh9MuBP1oVpSiml1C3nkQHbGLNMRAKBcKAqsA/oaYw5YctSE+cR9etY17dfB6oD57CC86QMee4GorEWtZ0DtgL3ZyjTFVeBqWSYJld50j5zj/Zb/mmfuUf7Lf8Kpc/EmGzXaSmllFKqGPG4a9hKKaVUSaQBWymllPIAGrCVUkopD6ABWymllPIAGrDzyY3Xev5JRA6IyFXbZ79bVdfiIj99JiLPisgPInLBtm0SkcwvaSkR8vuzluG4gbbXw35Z2HUsbtz49xkgIvNF5LTtmIMi0vNW1bc4KOhXFZcEItJRRL4SkVO2f2t9XTimk61/r4jIUREZld/zasDOhwyv9ZwBtAR+wHqtZ80c8rcHlgGfAM1tn5+LSLtbU+Oil98+A0Kxbq97COstayeBDSJSvfBrW3y40W/242oBb9rylyhu/Pv0ATYCwcCfgXuAZ4F/3Yr6Fgdu9Jn9VcVTsR4s9QwQhvWY5pLkDiAB+KsrmUWkNrAOq39bAm8A74rIn/JzUr2tKx9EJA7YaYwZnSHtIPBlhoe0ZMy/DPA3xvTIkPY1cMEYM+hW1Lmo5bfPsjm+NHAB+Ksx5uPCq2nx4k6/2fpqC7AICAECjDF5/uV/u3Dj3+co4GWgoTHm+q2rafHhRp/NAxoZYx7OkPYWcJ8xxqUZoNuNiBignzEmxxktEZkNPGqMaZQh7T2guTGmvavn0hG2izK81nNDpl25vdazfTb5/5FL/tuKm32WWTnAmwJ+iH5xdhP9Fg6cM8ZEFlbdiis3++xRrCclzheRMyKyT0T+2/aHz23PzT77EWhtv0wlf7yqeG1h1fM2kVMsaCMi3q4W4pFPOisi+X6tpy09P/lvN+70WWazsKYoNxVgvYq7fPebiDyANT3ZonCrVmy587NWB+gMfIoVdOoD87F+L04rnGoWK4X1qmKVVU6xwAvr/4NL76zQgJ1/Lr/W0838tyO3+kBE/gYMAkKNMVcKo2LFnEv9JiJ+wBLgWWNM4q2oWDGWn5+1UsBZYITtnQI7RKQa1jR5SQjYdgX6qmKVo+z6Obv0HGnAdp07r/X8PZ/5bzfu9BkAIvIS8N9AF2PMnsKpXrGV336ri7Vw6qsMr/UrBSAiacA9xpgjhVLT4sOdn7XTwHX7C4BsDgJVRMTH9mbA29kteVWxAnKOBWlAkquF6DVsF7n5Ws/YbPI/kkv+24qbfYaIvAy8CnQ3xmwvvBoWT270289AU6zpcPu2GvjO9t//LLTKFhNu/qz9BNQTkYy/BxsAp0tAsL5lrypWQM6xYHu+FjwaY3RzccO6feEaMBzrloY5QCpQy7b/Y2BmhvwdsP6CmgA0tH1eB9oVdVuKcZ/9DesNN3/C+ovUvpUv6rYU537L5vgorJW+Rd6W4tpnQA3gIvA/WIG6F9bIclJRt6UY99kUIAUYCNTGCkK/AsuKui23uN/K88cfxwYYZ/vvmrb9M4GPM+SvDVzCejV0I1t/XwP+lK/zFnXDPW3DunZz3BZUdgAdM+zbDERlyv9nrBHQNazptv5F3Ybi3Ge2fCabbUpRt6M491s2x5a4gO1On2Gt3t0KXAGOYF2GKV3U7SiufYZ1GfU1W5C+jPWchPlYtxAWeVtuYZ+F5vB7Ksq2PwrYnOmYTsBOWz8fA0bl97x6H7ZSSinlAfQatlJKKeUBNGArpZRSHkADtlJKKeUBNGArpZRSHkADtlJKKeUBNGArpZRSHkADtlJKKeUBNGArpZRSHkADtlJKKeUBNGArpZRSHkADtlK3KRGZKCLbReSiiJwRkc9FJLio63WrlPT2q9uPBmylbl+dsN5E1Q7oDgQA60XEq0hrdeuU9Par24y+/EOpEkJEamC9Xam5MWaPC/mHAYsyJC0zxgwspOoVuuzaLyL1gF8yZDthjAkuguoplScdYSvlIUSktYgsEJFDIpJq2xJEZKqIBLhQRAXb5/l8nnoVMBVYnkO9WojIeyJyQERSROSaiJwWkQ0iMlZEAvN5voxlR4uIEZFc/1AQkUARuSoiiSLik0O27Np/HqttU4Fkd+up1K2gI2ylijkR8QbmAKOB68A/sEaFpYEuQBOs9xl3NsYcy6GMUsB6IM0Y08vF8w7DGmE/bYyJyqHMCOBFIA34HtgL/AeoDHQAGgEXgTrGmERXzpvpHF2AjcAGY0y3XPKNAeYCc40x43Koa67tF5HjADrCVsWVXstRqhizjRZXAL2Ar4BnjDHnMuwXrGA+BliKdb02cxkCvA/UBh4owOrNwArW24GBxpgj2Zy7LVZQL+PmOb7B+mOki4jUMMb8M4d8T9s+I7OpQ2G1X6lbSqfElSrepmMF65XAYxmDNYCxpsheAf4J3CciTgHJFqwWYI3EH858vLtEpD7wMnAW6JFdsLbVLx7oDJzOpoyOIvKVbRr7qoj8IiKvi0i5TO1bhPW7amgOdWkNNAe2GWP2ZdpXKO1XqihowFaqmBKRBsBLwBlguMnh+pUx5grwo+2rY4RtC1bzsQJ+51xGp+4YhjUl/35eU93GciNjmoiMAjZjTZuvAd4F/gVMAjZmug69CEgHhtnalFm2o+tCbr9St5wGbKWKr/FY/0bnGGP+nUfe32yfGRefLQAGAYOByyJSxbbltCgrP9rbPr/L74Ei0hjrdqvdQH1jzDBjzMvGmFBgIlYQf96e3xZoNwJ1gY6ZyvLFat9/sC4JZFSY7VfqltNr2EoVQ7bR4WO2r8tcOMS+EjtjYB9l+/whU96HsEa3N6OK7fNU5h0i0plMgRXYZIyxzwKMxPrd84IxJvOK9QisP1QGAW9lSP8I6AYMB7ZkSO8HVAQWG2NSMpVVmO1X6pbTgK1U8VQVKygmGmOOu5D/ftvnbnuCMSa76eOCklvZnbGmtjPKOG1vr2t32yrwzK4DDTOlfQkkAX8Wkb8aYy7a0ofbPj/KXEght1+pW04DtlLFU5DtM897pkWkKdAYSAR+KsxKZXAGK6hWBw5l3GGMmQxMttVtGM4PXwGoZPvMHNRzZIy5JiJLsFbDPw5E2h6E8jDwizHmezfaoJRH0WvYShVP9od4VHMh7zTb57vGmKuFVJ/M/s/2+ZAbx9qnrv2NMZLTls1x9kVl9lH1MKzfYVlG10rdjjRgK1UMGWNOAL8D5UUky73VdiLyLNAXOAj8/RZVD2Ax1srtESISlFfmTOJsn/fnmisTY8xeIB7oICINsQL2DVtdlLrtacBWqvj6H9vnPBGpkHGHiPiIyCvAe1j3OD9mu73rljDGHALexnqi2XoRqZtD1uwemboA68lo/2Ob1nYiIgEi0jKH8uyj7A+BOsA6Y0yWe7yVuh3pNWyliq/ZQBusldC/iMgq4BzWdeNuwF1YU9NDXFyYVtBeAbyxrisfEpEtwB7+eDRpC6z6p9jSATDG7BORvwD/aztuHXAE8McKwp2AKP5Y5Z1RNNYfCvYHxGR5splStyt9lrhSxZjt9q4hWA8HaYF1C5NgTQUPAb4wxqQX0rmHkcuzxDPka40VXDti/THhg7VYbi+wDvgku4er2B5bOt523J1Y1+1PAhuwbtP6OYfzLQaewlr4drcxJs29FmYp9zjos8RV8aUBWykPIyLLsFZKv2KMmV2I5xmGCwH7dqEBWxV3eg1bKc/zV6xbuKaKSKNbcL5FtldcZn6SmMcTkXq2thmgVlHXR6nc6DVspTyMMeaciDyOda33HqwV4oVhN9Z7ou325ZTRg9nfh22X1yNglSoyOiWulFJKeQCdEldKKaU8gAZspZRSygNowFZKKaU8gAZspZRSygNowFZKKaU8gAZspZRSygNowFZKKaU8gAZspZRSygNowFZKKaU8gAZspZRSygP8P6GXSwtrwhoTAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 500x400 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot normalized proton magnetic form factor (divided by magnetic moment),\n",
    "# divided by standard dipole, for magnetic radius in range\n",
    "# r_M^p = 0.85 +/- 0.001 and 0.780 +/- 0.001\n",
    "plt.figure(dpi=100,figsize=[5,4])\n",
    "plt.fill_between(Q2list,GMp(Q2list,0.849**2,r2Mn)/mup/dip(Q2list),\n",
    "        GMp(Q2list,0.851**2,r2Mn)/mup/dip(Q2list),\n",
    "         label='$r_M^p$ = 0.850(1) fm',color='black',lw=2,alpha=0.75,zorder=111)\n",
    "plt.fill_between(Q2list,GMp(Q2list,0.781**2,r2Mn)/2.79/dip(Q2list),\n",
    "        GMp(Q2list,0.779**2,r2Mn)/mup/dip(Q2list),\n",
    "         label='$r_M^p$ = 0.780(1) fm',color='lightgrey',lw=2)\n",
    "plt.fill_between(DataMainz[:,0],\n",
    "                 (DataMainz[:,7]+DataMainz[:,8])/dip(DataMainz[:,0]),\n",
    "                 (DataMainz[:,7]-DataMainz[:,8])/dip(DataMainz[:,0]),\n",
    "                 color='cyan',label='Mainz Spline')\n",
    "plt.legend(frameon=False,fontsize=12,loc=4)\n",
    "plt.xlim(0,1)\n",
    "plt.ylim(0.85,1.15)\n",
    "plt.xlabel('$Q^2$ [GeV$^2$]',fontsize=14)\n",
    "plt.ylabel('$G_M^p/\\mu^p$/SD',fontsize=14)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### References\n",
    "<a id='section_references'></a>\n",
    "[1] [J. M. Alarcón, D. W. Higinbotham, C. Weiss, and Zhihong Ye, Phys. Rev. C 99 (2019) 044303.](https://doi.org/10.1103/PhysRevC.99.044303)[[inspire](https://inspirehep.net/record/1694463)]<br>\n",
    "[2] [J. M. Alarcón and C. Weiss, Phys. Lett. B 784 (2018) 373.](https://doi.org/10.1016/j.physletb.2018.07.060)[[inspire](http://inspirehep.net/record/1664308)]<br>\n",
    "[3] [J. M. Alarcón and C. Weiss, Phys. Rev. C 97 (2018) 055203.](https://doi.org/10.1103/PhysRevC.97.055203)[[inspire](http://inspirehep.net/record/1631336)]<br>\n",
    "[4] [J. M. Alarcón and C. Weiss, Phys. Rev. C 96 (2017) 055206.](https://doi.org/10.1103/PhysRevC.96.055206)[[inspire](http://inspirehep.net/record/1611580)]<br>\n",
    "[5] [J. C. Bernauer et al., Phys. Rev. C 90 (2014) 015206.](https://doi.org/10.1103/PhysRevC.90.015206)[[inspire](https://inspirehep.net/record/1694463)]<br>"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/DIXEFT-Parameterization.dat <==
# File DIXEFT-Parameterization.dat
#
#
# Content: Table of coefficient functions in DIXEFT form factor parameterization
# (A_E^p, A_E^n, ... Bbar_M^n) as functions of Q2. 
#
# The squared nucleon radii in the parameterization are in units of fm^2, so the functions
# B_E, Bbar_E, ... Bbar_M^n are in units of fm^{-2}
#
#
# Index:
# Column  1   Q2 [GeV^2]
# Column  2   A_E^p     (G_E^p, radius-independent term)
# Column  3   A_E^n     (G_E^n, radius-independent term)
# Column  4   B_E       (G_E^p, coefficient of r2_E^p; G_E^n, coefficient of r2_E^n)
# Column  5   Bbar_E    (G_E^p, coefficient of r2_E^n; G_E^n, coefficient of r2_E^p)
# Column  6   A_M^p     (G_M^p, radius-independent term)
# Column  7   B_M^p     (G_M^p, coefficient of r2_M^p)
# Column  8   Bbar_M^p  (G_M^p, coefficient of r2_M^n)
# Column  9   A_M^n     (G_M^n, radius-independent term)
# Column 10   Bbar_M^n  (G_M^n, coefficient of r2_M^p)
# Column 11   B_M^n     (G_M^n, coefficient of r2_M^n)
#
 0.00000  1.00000  0.00000  0.00000  0.00000  2.79089  0.01759 -0.01205 -1.91511  0.01759 -0.01205
 0.00250  1.00000 -0.00001 -0.01067  0.00000  2.79094 -0.01229 -0.01200 -1.91514  0.01752  0.00842
 0.00500  1.00002 -0.00006 -0.02121  0.00001  2.79105 -0.04181 -0.01196 -1.91526  0.01746  0.02864
 0.00750  1.00004 -0.00012 -0.03162  0.00003  2.79123 -0.07097 -0.01193 -1.91545  0.01742  0.04861
 0.01000  1.00006 -0.00021 -0.04190  0.00005  2.79146 -0.09977 -0.01191 -1.91572  0.01739  0.06833
 0.01250  1.00009 -0.00033 -0.05206  0.00007  2.79174 -0.12822 -0.01191 -1.91606  0.01739  0.08782
 0.01500  1.00012 -0.00046 -0.06209  0.00010  2.79207 -0.15632 -0.01191 -1.91647  0.01739  0.10707
 0.01750  1.00016 -0.00062 -0.07200  0.00014  2.79245 -0.18409 -0.01193 -1.91693  0.01742  0.12609
 0.02000  1.00020 -0.00079 -0.08179  0.00018  2.79287 -0.21152 -0.01196 -1.91745  0.01746  0.14487
 0.02250  1.00024 -0.00099 -0.09146  0.00023  2.79332 -0.23862 -0.01200 -1.91802  0.01753  0.16343
 0.02500  1.00028 -0.00120 -0.10102  0.00029  2.79381 -0.26539 -0.01206 -1.91863  0.01760  0.18177
 0.02750  1.00032 -0.00143 -0.11046  0.00034  2.79432 -0.29185 -0.01212 -1.91930  0.01770  0.19989
 0.03000  1.00037 -0.00167 -0.11979  0.00041  2.79487 -0.31798 -0.01220 -1.92000  0.01781  0.21780
 0.03250  1.00041 -0.00193 -0.12901  0.00048  2.79544 -0.34381 -0.01228 -1.92075  0.01793  0.23549
 0.03500  1.00045 -0.00221 -0.13812  0.00056  2.79603 -0.36933 -0.01238 -1.92153  0.01808  0.25297
 0.03750  1.00049 -0.00250 -0.14712  0.00064  2.79665 -0.39455 -0.01249 -1.92234  0.01824  0.27024
 0.04000  1.00053 -0.00280 -0.15602  0.00073  2.79728 -0.41948 -0.01261 -1.92319  0.01841  0.28731
 0.04250  1.00057 -0.00311 -0.16480  0.00082  2.79793 -0.44411 -0.01274 -1.92406  0.01860  0.30418
 0.04500  1.00060 -0.00344 -0.17349  0.00092  2.79860 -0.46845 -0.01288 -1.92496  0.01881  0.32085
 0.04750  1.00064 -0.00378 -0.18207  0.00102  2.79927 -0.49250 -0.01304 -1.92589  0.01903  0.33733
 0.05000  1.00067 -0.00412 -0.19056  0.00113  2.79996 -0.51627 -0.01320 -1.92684  0.01927  0.35361
 0.05250  1.00069 -0.00448 -0.19894  0.00124  2.80066 -0.53977 -0.01337 -1.92781  0.01953  0.36970
 0.05500  1.00072 -0.00485 -0.20723  0.00136  2.80136 -0.56299 -0.01356 -1.92881  0.01979  0.38561
 0.05750  1.00074 -0.00523 -0.21542  0.00148  2.80208 -0.58595 -0.01375 -1.92982  0.02008  0.40133
 0.06000  1.00075 -0.00561 -0.22352  0.00161  2.80279 -0.60864 -0.01396 -1.93084  0.02038  0.41687
 0.06250  1.00077 -0.00601 -0.23152  0.00174  2.80352 -0.63107 -0.01417 -1.93188  0.02069  0.43223
 0.06500  1.00077 -0.00641 -0.23943  0.00188  2.80424 -0.65324 -0.01439 -1.93294  0.02102  0.44742
 0.06750  1.00078 -0.00682 -0.24724  0.00202  2.80497 -0.67515 -0.01463 -1.93401  0.02136  0.46243
 0.07000  1.00078 -0.00724 -0.25497  0.00217  2.80570 -0.69681 -0.01487 -1.93509  0.02171  0.47727
 0.07250  1.00078 -0.00767 -0.26261  0.00232  2.80643 -0.71823 -0.01512 -1.93618  0.02208  0.49193
 0.07500  1.00077 -0.00810 -0.27017  0.00248  2.80715 -0.73940 -0.01539 -1.93728  0.02246  0.50643
 0.07750  1.00075 -0.00853 -0.27763  0.00264  2.80788 -0.76033 -0.01566 -1.93838  0.02286  0.52077
 0.08000  1.00074 -0.00898 -0.28501  0.00281  2.80860 -0.78102 -0.01594 -1.93950  0.02327  0.53494
 0.08250  1.00071 -0.00943 -0.29231  0.00298  2.80932 -0.80148 -0.01622 -1.94062  0.02369  0.54895
 0.08500  1.00069 -0.00988 -0.29952  0.00315  2.81004 -0.82171 -0.01652 -1.94174  0.02412  0.56281
 0.08750  1.00066 -0.01034 -0.30666  0.00333  2.81075 -0.84170 -0.01683 -1.94288  0.02457  0.57650
 0.09000  1.00062 -0.01081 -0.31371  0.00351  2.81146 -0.86148 -0.01714 -1.94401  0.02503  0.59005
 0.09250  1.00058 -0.01128 -0.32068  0.00370  2.81216 -0.88103 -0.01747 -1.94515  0.02550  0.60344
 0.09500  1.00053 -0.01175 -0.32758  0.00389  2.81285 -0.90036 -0.01780 -1.94628  0.02599  0.61668
 0.09750  1.00048 -0.01223 -0.33439  0.00408  2.81354 -0.91947 -0.01814 -1.94743  0.02648  0.62977
 0.10000  1.00042 -0.01271 -0.34113  0.00428  2.81422 -0.93837 -0.01848 -1.94857  0.02699  0.64271
 0.10250  1.00035 -0.01320 -0.34780  0.00448  2.81489 -0.95706 -0.01884 -1.94971  0.02751  0.65552
 0.10500  1.00029 -0.01369 -0.35439  0.00469  2.81556 -0.97554 -0.01920 -1.95085  0.02804  0.66817
 0.10750  1.00021 -0.01418 -0.36091  0.00490  2.81621 -0.99382 -0.01957 -1.95199  0.02858  0.68069
 0.11000  1.00013 -0.01468 -0.36735  0.00511  2.81686 -1.01189 -0.01995 -1.95313  0.02913  0.69307
 0.12000  0.99977 -0.01669 -0.39242  0.00600  2.81935 -1.08220 -0.02153 -1.95766  0.03144  0.74123
 0.13000  0.99931 -0.01874 -0.41640  0.00695  2.82168 -1.14947 -0.02323 -1.96213  0.03391  0.78731
 0.14000  0.99878 -0.02082 -0.43935  0.00794  2.82382 -1.21385 -0.02502 -1.96652  0.03653  0.83140
 0.15000  0.99815 -0.02292 -0.46132  0.00898  2.82577 -1.27548 -0.02690 -1.97082  0.03928  0.87361
 0.16000  0.99745 -0.02504 -0.48235  0.01006  2.82751 -1.33448 -0.02888 -1.97499  0.04216  0.91402
 0.17000  0.99667 -0.02716 -0.50248  0.01118  2.82905 -1.39099 -0.03093 -1.97904  0.04516  0.95273
 0.18000  0.99581 -0.02928 -0.52177  0.01234  2.83039 -1.44513 -0.03305 -1.98295  0.04826  0.98981
 0.19000  0.99487 -0.03141 -0.54025  0.01352  2.83151 -1.49700 -0.03524 -1.98672  0.05145  1.02533
 0.20000  0.99386 -0.03352 -0.55795  0.01474  2.83242 -1.54670 -0.03749 -1.99034  0.05474  1.05938
 0.21000  0.99278 -0.03563 -0.57492  0.01598  2.83312 -1.59435 -0.03980 -1.99380  0.05810  1.09201
 0.22000  0.99163 -0.03773 -0.59119  0.01725  2.83361 -1.64003 -0.04215 -1.99711  0.06154  1.12330
 0.23000  0.99042 -0.03981 -0.60678  0.01854  2.83390 -1.68382 -0.04455 -2.00026  0.06504  1.15329
 0.24000  0.98914 -0.04188 -0.62173  0.01985  2.83399 -1.72582 -0.04699 -2.00325  0.06860  1.18206
 0.25000  0.98781 -0.04392 -0.63607  0.02117  2.83388 -1.76609 -0.04946 -2.00607  0.07221  1.20964
 0.26000  0.98641 -0.04595 -0.64982  0.02251  2.83357 -1.80473 -0.05196 -2.00874  0.07587  1.23610
 0.27000  0.98496 -0.04796 -0.66300  0.02387  2.83308 -1.84178 -0.05449 -2.01125  0.07956  1.26149
 0.28000  0.98346 -0.04994 -0.67565  0.02523  2.83240 -1.87734 -0.05705 -2.01361  0.08329  1.28584
 0.29000  0.98191 -0.05190 -0.68779  0.02660  2.83154 -1.91145 -0.05962 -2.01580  0.08705  1.30920
 0.30000  0.98031 -0.05384 -0.69943  0.02798  2.83050 -1.94417 -0.06221 -2.01785  0.09083  1.33162
 0.31000  0.97866 -0.05575 -0.71060  0.02936  2.82930 -1.97558 -0.06481 -2.01974  0.09463  1.35312
 0.32000  0.97697 -0.05764 -0.72131  0.03075  2.82793 -2.00571 -0.06742 -2.02148  0.09844  1.37376
 0.33000  0.97524 -0.05950 -0.73159  0.03214  2.82639 -2.03462 -0.07004 -2.02308  0.10226  1.39357
 0.34000  0.97346 -0.06133 -0.74145  0.03354  2.82471 -2.06236 -0.07267 -2.02453  0.10610  1.41257
 0.35000  0.97165 -0.06313 -0.75091  0.03493  2.82287 -2.08899 -0.07529 -2.02585  0.10993  1.43080
 0.36000  0.96981 -0.06491 -0.75999  0.03632  2.82089 -2.11453 -0.07792 -2.02702  0.11377  1.44830
 0.37000  0.96793 -0.06666 -0.76870  0.03772  2.81876 -2.13904 -0.08055 -2.02806  0.11760  1.46509
 0.38000  0.96602 -0.06839 -0.77705  0.03911  2.81650 -2.16256 -0.08317 -2.02897  0.12143  1.48119
 0.39000  0.96408 -0.07009 -0.78506  0.04049  2.81411 -2.18512 -0.08578 -2.02975  0.12524  1.49665
 0.40000  0.96211 -0.07175 -0.79275  0.04187  2.81159 -2.20676 -0.08839 -2.03041  0.12905  1.51147
 0.41000  0.96011 -0.07340 -0.80012  0.04325  2.80895 -2.22752 -0.09099 -2.03094  0.13285  1.52569
 0.42000  0.95809 -0.07501 -0.80719  0.04462  2.80619 -2.24744 -0.09358 -2.03136  0.13663  1.53933
 0.43000  0.95604 -0.07660 -0.81396  0.04598  2.80331 -2.26653 -0.09616 -2.03165  0.14039  1.55241
 0.44000  0.95398 -0.07816 -0.82046  0.04734  2.80033 -2.28484 -0.09872 -2.03184  0.14414  1.56495
 0.45000  0.95189 -0.07969 -0.82668  0.04868  2.79724 -2.30239 -0.10127 -2.03191  0.14786  1.57697
 0.46000  0.94978 -0.08120 -0.83265  0.05002  2.79405 -2.31922 -0.10381 -2.03188  0.15156  1.58849
 0.47000  0.94765 -0.08268 -0.83837  0.05135  2.79075 -2.33534 -0.10633 -2.03174  0.15524  1.59954
 0.48000  0.94550 -0.08413 -0.84384  0.05268  2.78737 -2.35079 -0.10883 -2.03150  0.15890  1.61012
 0.49000  0.94334 -0.08556 -0.84909  0.05399  2.78389 -2.36559 -0.11132 -2.03116  0.16253  1.62025
 0.50000  0.94116 -0.08697 -0.85411  0.05529  2.78033 -2.37976 -0.11378 -2.03073  0.16613  1.62996
 0.51000  0.93897 -0.08834 -0.85891  0.05658  2.77668 -2.39332 -0.11623 -2.03020  0.16970  1.63925
 0.52000  0.93676 -0.08970 -0.86351  0.05786  2.77295 -2.40630 -0.11866 -2.02958  0.17324  1.64814
 0.53000  0.93454 -0.09103 -0.86790  0.05913  2.76915 -2.41872 -0.12107 -2.02888  0.17676  1.65665
 0.54000  0.93232 -0.09233 -0.87211  0.06039  2.76527 -2.43060 -0.12345 -2.02808  0.18024  1.66478
 0.55000  0.93008 -0.09361 -0.87612  0.06164  2.76132 -2.44196 -0.12582 -2.02721  0.18369  1.67256
 0.56000  0.92783 -0.09486 -0.87996  0.06287  2.75729 -2.45281 -0.12816 -2.02625  0.18711  1.67999
 0.57000  0.92557 -0.09610 -0.88362  0.06410  2.75321 -2.46317 -0.13048 -2.02522  0.19050  1.68709
 0.58000  0.92330 -0.09731 -0.88712  0.06531  2.74906 -2.47307 -0.13278 -2.02411  0.19385  1.69387
 0.59000  0.92103 -0.09849 -0.89045  0.06651  2.74485 -2.48251 -0.13505 -2.02293  0.19717  1.70034
 0.60000  0.91875 -0.09966 -0.89363  0.06769  2.74058 -2.49151 -0.13730 -2.02167  0.20046  1.70650
 0.61000  0.91646 -0.10080 -0.89666  0.06887  2.73626 -2.50009 -0.13953 -2.02035  0.20371  1.71238
 0.62000  0.91417 -0.10192 -0.89954  0.07003  2.73188 -2.50826 -0.14173 -2.01896  0.20693  1.71798
 0.63000  0.91188 -0.10302 -0.90229  0.07118  2.72746 -2.51604 -0.14391 -2.01750  0.21011  1.72330
 0.64000  0.90958 -0.10410 -0.90489  0.07231  2.72298 -2.52344 -0.14607 -2.01598  0.21326  1.72837
 0.65000  0.90727 -0.10515 -0.90737  0.07344  2.71846 -2.53047 -0.14820 -2.01440  0.21637  1.73318
 0.66000  0.90497 -0.10619 -0.90972  0.07455  2.71389 -2.53714 -0.15031 -2.01276  0.21945  1.73775
 0.67000  0.90266 -0.10721 -0.91194  0.07564  2.70929 -2.54347 -0.15239 -2.01106  0.22249  1.74209
 0.68000  0.90035 -0.10820 -0.91405  0.07673  2.70464 -2.54946 -0.15445 -2.00931  0.22550  1.74619
 0.69000  0.89804 -0.10918 -0.91604  0.07780  2.69995 -2.55513 -0.15649 -2.00750  0.22847  1.75008
 0.70000  0.89572 -0.11014 -0.91792  0.07886  2.69523 -2.56050 -0.15850 -2.00564  0.23141  1.75375
 0.71000  0.89341 -0.11108 -0.91970  0.07991  2.69047 -2.56556 -0.16048 -2.00373  0.23431  1.75722
 0.72000  0.89110 -0.11200 -0.92137  0.08094  2.68568 -2.57033 -0.16244 -2.00177  0.23717  1.76049
 0.73000  0.88879 -0.11290 -0.92294  0.08196  2.68086 -2.57482 -0.16438 -1.99976  0.24000  1.76356
 0.74000  0.88647 -0.11378 -0.92442  0.08297  2.67601 -2.57904 -0.16630 -1.99771  0.24279  1.76645
 0.75000  0.88416 -0.11465 -0.92580  0.08397  2.67113 -2.58299 -0.16819 -1.99561  0.24555  1.76916
 0.76000  0.88185 -0.11550 -0.92709  0.08495  2.66622 -2.58669 -0.17005 -1.99347  0.24828  1.77170
 0.77000  0.87955 -0.11633 -0.92829  0.08592  2.66129 -2.59015 -0.17189 -1.99129  0.25096  1.77406
 0.78000  0.87724 -0.11715 -0.92941  0.08688  2.65633 -2.59336 -0.17371 -1.98906  0.25362  1.77626
 0.79000  0.87494 -0.11795 -0.93045  0.08782  2.65136 -2.59635 -0.17550 -1.98680  0.25624  1.77831
 0.80000  0.87264 -0.11873 -0.93141  0.08875  2.64636 -2.59911 -0.17727 -1.98450  0.25882  1.78020
 0.81000  0.87034 -0.11950 -0.93229  0.08967  2.64134 -2.60165 -0.17902 -1.98217  0.26137  1.78194
 0.82000  0.86805 -0.12025 -0.93309  0.09058  2.63630 -2.60399 -0.18074 -1.97980  0.26389  1.78354
 0.83000  0.86576 -0.12098 -0.93382  0.09148  2.63125 -2.60612 -0.18245 -1.97739  0.26637  1.78500
 0.84000  0.86347 -0.12171 -0.93449  0.09236  2.62617 -2.60805 -0.18412 -1.97496  0.26882  1.78633
 0.85000  0.86119 -0.12241 -0.93508  0.09323  2.62109 -2.60980 -0.18578 -1.97249  0.27124  1.78752
 0.86000  0.85891 -0.12310 -0.93561  0.09409  2.61599 -2.61136 -0.18741 -1.96999  0.27362  1.78859
 0.87000  0.85664 -0.12378 -0.93608  0.09494  2.61087 -2.61274 -0.18902 -1.96746  0.27597  1.78954
 0.88000  0.85437 -0.12444 -0.93649  0.09578  2.60575 -2.61396 -0.19061 -1.96490  0.27829  1.79037
 0.89000  0.85210 -0.12509 -0.93683  0.09660  2.60061 -2.61500 -0.19217 -1.96232  0.28057  1.79108
 0.90000  0.84984 -0.12573 -0.93712  0.09742  2.59546 -2.61588 -0.19371 -1.95971  0.28282  1.79169
 0.91000  0.84759 -0.12635 -0.93735  0.09822  2.59031 -2.61660 -0.19524 -1.95707  0.28505  1.79218
 0.92000  0.84534 -0.12696 -0.93753  0.09901  2.58514 -2.61718 -0.19673 -1.95441  0.28723  1.79257
 0.93000  0.84310 -0.12756 -0.93766  0.09979  2.57997 -2.61760 -0.19821 -1.95173  0.28939  1.79286
 0.94000  0.84086 -0.12814 -0.93774  0.10056  2.57479 -2.61788 -0.19967 -1.94902  0.29152  1.79306
 0.95000  0.83863 -0.12871 -0.93776  0.10131  2.56960 -2.61803 -0.20111 -1.94629  0.29362  1.79316
 0.96000  0.83640 -0.12927 -0.93774  0.10206  2.56441 -2.61804 -0.20252 -1.94354  0.29568  1.79316
 0.97000  0.83418 -0.12982 -0.93767  0.10279  2.55922 -2.61792 -0.20392 -1.94077  0.29772  1.79308
 0.98000  0.83197 -0.13035 -0.93756  0.10352  2.55402 -2.61767 -0.20529 -1.93798  0.29973  1.79291
 0.99000  0.82976 -0.13088 -0.93741  0.10423  2.54882 -2.61730 -0.20665 -1.93517  0.30170  1.79266
 1.00000  0.82756 -0.13139 -0.93721  0.10494  2.54361 -2.61682 -0.20798 -1.93234  0.30365  1.79233


==> anc/Spline.dat <==
0.0 1.0 0.0 0.0 0.0 0.0 -0.0 1.0 0.0 0.0 0.0 0.0 -0.0 1.0 0.0 0.0 0.0 0.0 -0.0
1e-06 0.999996730746 2.1164656219e-08 2.49515784324e-08 2.57630596366e-08 3.33199999814e-08 3.30960000516e-08 0.999997464127 4.49557672957e-08 4.73623466664e-08 5.23245959141e-08 3.52860000108e-08 3.48379999293e-08 0.999999266617 5.69776517976e-08 5.000775346e-08 3.90459490654e-08 1.74197878344e-09 1.96597904623e-09
4e-06 0.999986923114 8.46579094566e-08 9.98009721498e-08 1.03046611855e-07 1.33275000036e-07 1.3238099994e-07 0.999989856512 1.79821549563e-07 1.89445934474e-07 2.09288634014e-07 1.41140999999e-07 1.3934700005e-07 0.999997066572 2.2791060719e-07 2.00020103484e-07 1.56180011035e-07 6.96566293534e-09 7.86566456412e-09
9e-06 0.999970577495 1.90477613499e-07 2.24537604825e-07 2.31836253313e-07 2.99854000074e-07 2.97840999974e-07 0.999977177172 4.04592788039e-07 4.26227931093e-07 4.70871138071e-07 3.17552000029e-07 3.13518000006e-07 0.999993400172 5.12798866178e-07 4.5001592831e-07 3.51375341826e-07 1.56752935077e-08 1.76963024234e-08
1.6e-05 0.999947694541 3.38620191478e-07 3.99136849014e-07 4.12108510402e-07 5.33033000072e-07 5.29455999931e-07 0.999959426131 7.19261885107e-07 7.57679181951e-07 8.37031878222e-07 5.64503999989e-07 5.57331999995e-07 0.999988267934 9.11642428762e-07 7.99948269132e-07 6.24601111984e-07 2.78706078216e-08 3.14656359857e-08
2.5e-05 0.999918275163 5.29080636089e-07 6.23572211193e-07 6.43828173864e-07 8.32783000004e-07 8.27192999986e-07 0.999936603426 1.12381820478e-06 1.18375335791e-06 1.3077183352e-06 8.81969000055e-07 8.70764999994e-07 0.999981670575 1.42444129494e-06 1.24976396978e-06 9.75803432865e-07 4.35588387582e-08 4.91729081897e-08
3.6e-05 0.999882320535 7.6185250992e-07 8.97800937718e-07 9.2695533243e-07 1.19906499996e-06 1.19101700002e-06 0.999908709103 1.61824807335e-06 1.70439252876e-06 1.88285922737e-06 1.26991500005e-06 1.25378299998e-06 0.999973609023 2.05119546471e-06 1.79938045154e-06 1.4049208477e-06 6.27387175545e-08 7.08228613533e-08
4.9e-05 0.99983983209 1.03692794585e-06 1.22177667189e-06 1.26143475025e-06 1.63183199997e-06 1.62087900002e-06 0.999875743218 2.20253478033e-06 2.31952620711e-06 2.56236852961e-06 1.72830400003e-06 1.70634700003e-06 0.999964084409 2.79190493808e-06 2.44870626634e-06 1.91187383403e-06 8.5417474982e-08 9.6421741369e-08
6.4e-05 0.999790811521 1.35429764755e-06 1.59544492772e-06 1.64720523172e-06 2.13102699997e-06 2.11672399997e-06 0.99983770584 2.8766585794e-06 3.0290701875e-06 3.34614956883e-06 2.25708500001e-06 2.22841300002e-06 0.999953098069 3.64656971505e-06 3.19763527704e-06 2.49656685154e-06 1.11602844299e-07 1.25972298703e-07
8.1e-05 0.999735260782 1.71395089007e-06 2.01873785699e-06 2.08419559244e-06 2.69658499996e-06 2.67848700009e-06 0.999794597044 3.64059668974e-06 3.83293087237e-06 4.23408109813e-06 2.85620700002e-06 2.819923e-06 0.999940651548 4.61518979561e-06 4.0460341512e-06 3.15889807544e-06 1.4129806325e-07 1.59484791706e-07
0.0001 0.999673182085 2.11587552053e-06 2.49158482517e-06 2.57232243421e-06 3.32843399997e-06 3.30609599997e-06 0.999746416921 4.49432329746e-06 4.73099550058e-06 5.22603737161e-06 3.52560600003e-06 3.48081899992e-06 0.999926746588 5.69776517976e-06 4.99376741362e-06 3.89874083042e-06 1.74512879147e-07 1.96962989363e-07
0.000121 0.999604577904 2.56005795888e-06 3.01390336001e-06 3.11149625692e-06 4.02649099995e-06 3.999468e-06 0.99969316557 5.43780955723e-06 5.72314296573e-06 6.32186897637e-06 4.26521300001e-06 4.21103399995e-06 0.999911385144 6.89429586751e-06 6.04066964309e-06 4.71595857258e-06 2.11258550764e-07 2.38416176246e-07
0.000144 0.999529450971 3.04648319876e-06 3.58560307712e-06 3.70161631634e-06 4.79066699999e-06 4.75851500004e-06 0.9996348431 6.47102359409e-06 6.80924019705e-06 7.52141250088e-06 5.07495300006e-06 5.0104899999e-06 0.999894569372 8.20478185885e-06 7.18656521309e-06 5.6104051476e-06 2.51539852614e-07 2.83853154981e-07
0.000169 0.999447804279 3.57513480845e-06 4.20658280799e-06 4.34257451047e-06 5.62086099998e-06 5.58313900001e-06 0.999571449633 7.59393050547e-06 7.98913917231e-06 8.8244925056e-06 5.95474299991e-06 5.87910600003e-06 0.999876301635 9.62922315379e-06 8.4312575612e-06 6.58191557181e-06 2.95368080772e-07 3.33286253262e-07
0.000196 0.999359641078 4.1459949319e-06 4.87673731392e-06 5.03424946111e-06 6.51696599996e-06 6.47323199998e-06 0.999502985302 8.80649236345e-06 9.26267866473e-06 1.02309162815e-05 6.90449200003e-06 6.81679299996e-06 0.999856584496 1.11676197523e-05 9.77453942899e-06 7.63030974587e-06 3.42756057425e-07 3.86725326873e-07
0.000225 0.999264964877 4.7590442899e-06 5.59594905018e-06 5.77651291962e-06 7.47886700003e-06 7.42867799997e-06 0.999429450251 1.01086682171e-05 1.06296862449e-05 1.17404752473e-05 7.92409999995e-06 7.82345500006e-06 0.999835420725 1.28199716545e-05 1.12161830195e-05 8.75539706824e-06 3.93717136893e-07 4.44178763659e-07
0.000256 0.999163779445 5.41426218125e-06 6.3640939822e-06 6.56922725154e-06 8.50643700001e-06 8.44935599997e-06 0.999350844636 1.1500414095e-05 1.20899760834e-05 1.33529476555e-05 9.01346500004e-06 8.89898799994e-06 0.999812813296 1.45862788602e-05 1.27559435994e-05 9.95696811152e-06 4.4826120793e-07 5.05664496275e-07
0.000289 0.999056088807 6.11162648409e-06 7.18103819313e-06 7.41224562604e-06 9.59954500002e-06 9.53513099999e-06 0.999267168624 1.29816830084e-05 1.36433516506e-05 1.50680925358e-05 1.01724729999e-05 1.0043281e-05 0.999788765384 1.64665413695e-05 1.43935599005e-05 1.12348074334e-05 5.06404706613e-07 5.71191998477e-07
0.000324 0.998941897247 6.85111365735e-06 8.04664059554e-06 8.3054088722e-06 1.0758049e-05 1.0685863e-05 0.999178422395 1.45524249536e-05 1.52896011996e-05 1.68856574804e-05 1.1401005e-05 1.1256216e-05 0.999763280368 1.84607591824e-05 1.61287541904e-05 1.25886757726e-05 5.68161616865e-07 6.40776300243e-07
0.000361 0.998821209305 7.63269874213e-06 8.96075161593e-06 9.24855236648e-06 1.1981798e-05 1.1901403e-05 0.999084606142 1.62125869156e-05 1.70285010457e-05 1.88053753699e-05 1.2698935e-05 1.253767e-05 0.99973636183 2.05689322989e-05 1.79612366089e-05 1.40183265729e-05 6.33549482099e-07 7.14433991966e-07
0.0004 0.99869402978 8.45635536336e-06 9.92321043624e-06 1.02415004107e-05 1.32706330001e-05 1.3181595e-05 0.998985720068 1.79621128712e-05 1.88598150817e-05 2.08269592223e-05 1.4066129e-05 1.388751e-05 0.999708013556 2.2791060719e-05 1.98906909783e-05 1.55234977943e-05 7.02582407697e-07 7.92181231613e-07
0.000441 0.998560363725 9.32205573148e-06 1.09338526495e-05 1.12840685677e-05 1.4624389e-05 1.4526272e-05 0.998881764391 1.98009437926e-05 2.07832968981e-05 2.29501129235e-05 1.5502446e-05 1.53055969999e-05 0.99967823953 2.51271444427e-05 2.1916794826e-05 1.71039136996e-05 7.75279074605e-07 8.7403275062e-07
0.000484 0.99842021645 1.02297706441e-05 1.19925032894e-05 1.23760610351e-05 1.6042889e-05 1.5935259e-05 0.998772739343 2.17290176513e-05 2.27986825996e-05 2.51745230461e-05 1.7007738e-05 1.6791786e-05 0.999647043938 2.757718347e-05 2.40392069509e-05 1.87592819139e-05 8.51659746615e-07 9.60007868089e-07
0.000529 0.998273593521 1.1179469488e-05 1.30989753364e-05 1.35172757639e-05 1.75259490001e-05 1.7408374e-05 0.998658645166 2.37462694217e-05 2.49057021191e-05 2.74998581137e-05 1.8581851e-05 1.8345923e-05 0.99961443117 3.01411778009e-05 2.62575610175e-05 2.04893015113e-05 9.31742274668e-07 1.05012649632e-06
0.000576 0.998120500759 1.2171120241e-05 1.42530795809e-05 1.4707501083e-05 1.9073378e-05 1.89454280001e-05 0.998539482119 2.58526310854e-05 2.71040679174e-05 2.99257772074e-05 2.0224621e-05 1.996785e-05 0.999580405815 3.28191274354e-05 2.85714866911e-05 2.22936541463e-05 1.01554710918e-06 1.14440514565e-06
0.000625 0.997960944238 1.32046894736e-05 1.54546154439e-05 1.59465134587e-05 2.0684974e-05 2.05462189999e-05 0.998415250474 2.80480316357e-05 2.93934821789e-05 3.24519212936e-05 2.1935881e-05 2.16574e-05 0.99954497266 3.56110323735e-05 3.09805921288e-05 2.41720078058e-05 1.1030983158e-06 1.24286794534e-06
0.000676 0.997794930287 1.42801423521e-05 1.67033733268e-05 1.72340822273e-05 2.23605290001e-05 2.22105419999e-05 0.998285950516 3.03323970815e-05 3.17736362406e-05 3.50779160911e-05 2.3715454e-05 2.3414398e-05 0.999508136693 3.85168926152e-05 3.34844666612e-05 2.61240197414e-05 1.19441456903e-06 1.34553464137e-06
0.000729 0.997622465489 1.53974426395e-05 1.79991367872e-05 1.85699700483e-05 2.40998259999e-05 2.3938181e-05 0.998151582547 3.27056504526e-05 3.42442061943e-05 3.78033742155e-05 2.5563156e-05 2.5238665e-05 0.999469903102 4.15367081605e-05 3.60826865824e-05 2.81493319891e-05 1.28952118128e-06 1.45242661242e-06
0.000784 0.997443556679 1.65565526987e-05 1.93416809472e-05 1.99539258803e-05 2.59026380001e-05 2.57289119999e-05 0.998012146882 3.51677118041e-05 3.68048594101e-05 4.06278930484e-05 2.7478799e-05 2.71300120001e-05 0.999430277272 4.46704790093e-05 3.87748111488e-05 3.02475734263e-05 1.38844110109e-06 1.56357088776e-06
0.000841 0.997258210942 1.77574334949e-05 2.07307751432e-05 2.13856909366e-05 2.7768735e-05 2.7582502e-05 0.997867643854 3.77184982219e-05 3.94552471662e-05 4.35510572043e-05 2.9462183e-05 2.9088247e-05 0.999389264783 4.79182051618e-05 4.15603883686e-05 3.24183556682e-05 1.49120293536e-06 1.67898513503e-06
0.0009 0.997066435619 1.90000445971e-05 2.21661734117e-05 2.28650019558e-05 2.9697871e-05 2.9498713e-05 0.997718073809 4.03579238273e-05 4.21950110775e-05 4.65724335431e-05 3.1513106e-05 3.1113166e-05 0.999346871419 5.12798866178e-05 4.44389410588e-05 3.46612856505e-05 1.59782794096e-06 1.79870070938e-06
0.000961 0.996868238298 2.0284344182e-05 2.36476294856e-05 2.43915796563e-05 3.1689799e-05 3.14772959999e-05 0.997563437112 4.30858997831e-05 4.50237809958e-05 4.9691576422e-05 3.3631356e-05 3.3204564e-05 0.999303103153 5.47555233775e-05 4.74099835265e-05 3.69759495813e-05 1.70834706403e-06 1.92273962574e-06
0.001024 0.996663626818 2.16102890355e-05 2.51748873786e-05 2.59651407694e-05 3.3744261e-05 3.3517994e-05 0.997403734142 4.59023342984e-05 4.79411744453e-05 5.29080255653e-05 3.58167159999e-05 3.5362223e-05 0.999257966159 5.83451154407e-05 5.04730129013e-05 3.93619227077e-05 1.82278592853e-06 2.05112959761e-06
0.001089 0.996452609269 2.29778345561e-05 2.67476789368e-05 2.75853933535e-05 3.5860989e-05 3.56205440001e-05 0.997238965298 4.88071326354e-05 5.09467951931e-05 5.62213059986e-05 3.80689599999e-05 3.7585925e-05 0.999211466803 6.20486628076e-05 5.36275082906e-05 4.18187693205e-05 1.94117586516e-06 2.1838990435e-06
0.001156 0.996235193988 2.43869347573e-05 2.8365732347e-05 2.925203353e-05 3.80397090001e-05 3.7784674e-05 0.997069130993 5.18001971145e-05 5.40402407333e-05 5.96309272381e-05 4.0387858e-05 3.9875438e-05 0.99916361165 6.5866165478e-05 5.68729343958e-05 4.43460404637e-05 2.06354290688e-06 2.3210780985e-06
0.001225 0.99601138956 2.58375422708e-05 3.00287655094e-05 3.09647514193e-05 4.0280141e-05 4.0010103e-05 0.996894231662 5.48814271208e-05 5.72210891719e-05 6.31363886154e-05 4.277317e-05 4.223053e-05 0.999114407453 6.97976234521e-05 6.02087418895e-05 4.69432710623e-05 2.18992182877e-06 2.46269261506e-06
0.001296 0.995781204818 2.73296083493e-05 3.17364905564e-05 3.27232269303e-05 4.2581993e-05 4.2296543e-05 0.996714267756 5.80507191103e-05 6.04889129365e-05 6.67371728302e-05 4.5224651e-05 4.4650958e-05 0.99906386116 7.38430367297e-05 6.36343656286e-05 4.96099861572e-05 2.32034313574e-06 2.60877520353e-06
0.001369 0.995544648841 2.88630828696e-05 3.34886101572e-05 3.45271333603e-05 4.49449659999e-05 4.4643699e-05 0.996529239746 6.13079666166e-05 6.38432698783e-05 7.04327485578e-05 4.77420489999e-05 4.7136473e-05 0.999011979914 7.80024053109e-05 6.7149223673e-05 5.23456965019e-05 2.4548380847e-06 2.75935823013e-06
0.001444 0.995301730952 3.0437914336e-05 3.52848214597e-05 3.63761327201e-05 4.7368757e-05 4.7051265e-05 0.996339148121 6.46530602574e-05 6.72837079709e-05 7.42225695059e-05 5.0325107e-05 4.968682e-05 0.998958771046 8.22757291957e-05 7.07527196575e-05 5.51499021543e-05 2.59344271392e-06 2.91447282363e-06
0.001521 0.995052460722 3.20540498828e-05 3.71248085525e-05 3.82698812036e-05 4.9853049e-05 4.9518932e-05 0.996143993393 6.80858877416e-05 7.08097607347e-05 7.81060787283e-05 5.2973556e-05 5.23017399999e-05 0.998904242079 8.66630083841e-05 7.44442417381e-05 5.80220891949e-05 2.73619183544e-06 3.07415190781e-06
0.0016 0.994796847963 3.37114352786e-05 3.90082533717e-05 4.02080268546e-05 5.23975219999e-05 5.204638e-05 0.995943776091 7.16063338759e-05 7.44209547116e-05 8.20827023715e-05 5.56871259999e-05 5.498096e-05 0.998848400727 9.11642428762e-05 7.82231621936e-05 6.096173367e-05 2.88311705132e-06 3.23843020533e-06
0.001681 0.99453490273 3.54100149288e-05 4.09348289808e-05 4.21902052009e-05 5.5001846e-05 5.46332819999e-05 0.995738496768 7.52142805727e-05 7.81168031541e-05 8.61518553781e-05 5.8465538e-05 5.7724209e-05 0.998791254891 9.57794326718e-05 8.20888428172e-05 6.39682972433e-05 3.03425879855e-06 3.40734325899e-06
0.001764 0.994266635321 3.714973188e-05 4.29042003921e-05 4.42160467615e-05 5.7665685e-05 5.72793020001e-05 0.995528155997 7.89096068566e-05 8.18968054686e-05 9.03129380823e-05 6.1308507e-05 6.0531204e-05 0.99873281266 0.000100508577771 8.60406258537e-05 6.70412265498e-05 3.18965433466e-06 3.58092643937e-06
0.001849 0.993992056275 3.89305278226e-05 4.491602433e-05 4.62851748614e-05 6.0388692e-05 5.9984098e-05 0.995312754374 8.2692188873e-05 8.57604547926e-05 9.45653373593e-05 6.4215739e-05 6.3401658e-05 0.998673082312 0.000105351678174 9.00778394343e-05 7.01799637565e-05 3.34934276458e-06 3.75921697249e-06
0.001936 0.993711176371 4.07523430952e-05 4.69699489885e-05 4.83972033113e-05 6.3170517e-05 6.27473220001e-05 0.995092292517 8.65618998951e-05 8.9707229376e-05 9.89084263813e-05 6.7186938e-05 6.63352760001e-05 0.998612072311 0.00011030873388 9.41997965489e-05 7.3383933728e-05 3.51336104176e-06 3.94225294476e-06
0.002025 0.993424006626 4.26151166878e-05 4.90656200955e-05 5.05517356158e-05 6.60107980001e-05 6.5568615e-05 0.994866771068 9.05186103321e-05 9.37365981745e-05 0.000103341565393 7.0221797e-05 6.93317570001e-05 0.998549791305 0.00011537974489 9.84057997265e-05 7.66525492628e-05 3.68175101639e-06 4.13007333e-06
0.002116 0.993130558297 4.45187862464e-05 5.12026717406e-05 5.27483718709e-05 6.8909168e-05 6.8447612e-05 0.994636190693 9.45621877375e-05 9.7848019007e-05 0.00010786410292 7.33200049999e-05 7.2390794e-05 0.998486248128 0.000120564711204 0.000102695133603 7.99852153469e-05 3.85455442931e-06 4.32271799844e-06
0.002209 0.992830842876 4.64632880756e-05 5.33807311338e-05 5.49866998673e-05 7.1865253e-05 7.13839399999e-05 0.994400552083 9.86924968168e-05 0.000102040938226 0.000112475373246 7.64812439999e-05 7.5512074e-05 0.998421451795 0.000125863632821 0.000107067069525 8.33813201196e-05 4.03181493969e-06 4.52022673114e-06
0.002304 0.992524872094 4.8448557144e-05 5.55994177893e-05 5.72663033708e-05 7.4878668e-05 7.4377223e-05 0.994159855953 0.000102909399437 0.000106314792991 0.000117174697206 7.97051889999e-05 7.8695277e-05 0.998355411507 0.000131276509742 0.000111520861926 8.68402469821e-05 4.21357210934e-06 4.72264326101e-06
0.002401 0.992212657913 5.04745270873e-05 5.78583487722e-05 5.95867544807e-05 7.7949026e-05 7.74270689999e-05 0.993914103045 0.000107212754633 0.000110669008348 0.000121961383685 8.29915089999e-05 8.1940076e-05 0.998288136644 0.000136803341966 0.000116055757251 9.03613607603e-05 4.39987449552e-06 4.93000724411e-06
0.0025 0.991894212532 5.25411302128e-05 6.01571287095e-05 6.19476216114e-05 8.1075928e-05 8.05330860001e-05 0.993663294127 0.00011160241862 0.000115102999894 0.000126834728197 8.6339869e-05 8.52461400001e-05 0.998219636767 0.000142444129494 0.000120670982233 9.39440212338e-05 4.59076658921e-06 5.14236634352e-06
0.002601 0.991569548382 5.46482975035e-05 6.24953561868e-05 6.43484631006e-05 8.4258969e-05 8.3694873e-05 0.993407429995 0.000116078244799 0.000119616171706 0.000131794016752 8.97499220001e-05 8.861313e-05 0.998149921616 0.000148198872326 0.000125365752528 9.75875731191e-05 4.78629386946e-06 5.35976217853e-06
0.002704 0.991238678125 5.67959586227e-05 6.4872624647e-05 6.6788828756e-05 8.7497739e-05 8.6912021e-05 0.993146511472 0.000120640083768 0.000124207918836 0.000136838517584 9.32213210001e-05 9.2040701e-05 0.998079001109 0.000154067570461 0.000130139269901 0.000101291353383 4.98650382352e-06 5.58224138936e-06
0.002809 0.990901614654 5.8984041918e-05 6.72885200307e-05 6.92682638186e-05 9.07918180001e-05 9.0184114e-05 0.99288053941 0.00012528778333 0.000128877625131 0.000141967490328 9.6753708e-05 9.5528503e-05 0.998006885343 0.000160050223899 0.00013499072036 0.000105054684051 5.19144596656e-06 5.80984963738e-06
0.002916 0.990558371091 6.12124744256e-05 6.97426198649e-05 7.17863040687e-05 9.4140781e-05 9.3510728e-05 0.992609514689 0.000130021188504 0.000133624665721 0.000147180180733 0.000100346724 9.9076176e-05 0.997933584589 0.000166146832642 0.000139919279677 0.00010887688358 5.40116784176e-06 6.04263664161e-06
0.003025 0.990208960787 6.34811818758e-05 7.22344977903e-05 7.43424793424e-05 9.7544194e-05 9.6891435e-05 0.992333438223 0.000134840141533 0.000138448402082 0.000152475825975 0.000103999996 0.000102683362 0.997859109293 0.000172357396688 0.000144924110074 0.000112757249933 5.61572307378e-06 6.28064715713e-06
0.003136 0.989853397318 6.57900886964e-05 7.47637187197e-05 7.6936310817e-05 0.000101001617 0.000100325797 0.992052310951 0.000139744481895 0.000143348191405 0.000157853645766 0.000107713154 0.000106349687 0.997783470076 0.000178681916037 0.000150004358067 0.000116695081023 5.83515933561e-06 6.52393506473e-06
0.003249 0.989491694488 6.81391180182e-05 7.73298404102e-05 7.95673135869e-05 0.000104512604 0.00010381337 0.991766133849 0.000144734046311 0.000148323375616 0.000163312852666 0.000111485815 0.000110074779 0.99770667773 0.00018512039069 0.000155159158402 0.000120689657138 6.05953243882e-06 6.77254730275e-06
0.003364 0.989123866324 7.05281916795e-05 7.99324163247e-05 8.22349944416e-05 0.0001080767 0.000107353705 0.991474907921 0.00014980866876 0.000153373291834 0.000168852644583 0.000115317594 0.000113858256 0.997628743221 0.000191672820647 0.00016038763363 0.000124740252869 6.28889327536e-06 7.02653797313e-06
0.003481 0.988749927077 7.29572302308e-05 8.25709905703e-05 8.49388570379e-05 0.000111693445 0.000110946344 0.991178634208 0.000154968180483 0.000158497260981 0.00017447221147 0.000119208097 0.000117699733 0.99754967768 0.000198339205907 0.0001656888936 0.000128846130422 6.5232989136e-06 7.28595728838e-06
0.0036 0.988369891218 7.542615294e-05 8.5245104361e-05 8.76783916363e-05 0.000115362372 0.000114590823 0.99087731378 0.000160212409995 0.000163694604845 0.000180170724756 0.000123156927 0.000121598814 0.997469492411 0.000205119546471 0.000171062032788 0.000133006545943 6.76280154344e-06 7.55085964432e-06
0.003721 0.987983773441 7.79348777973e-05 8.79542895668e-05 9.04530882005e-05 0.000119083006 0.000118286671 0.990570947746 0.000165541183103 0.000168964624378 0.000185947354332 0.000127163679 0.000125555103 0.997388198886 0.000212013842339 0.000176506137889 0.000137220739824 7.00746057647e-06 7.82129961907e-06
0.003844 0.987591588658 8.04833215201e-05 9.0698072644e-05 9.32624257937e-05 0.000122854867 0.000122033412 0.990259537249 0.000170954322906 0.00017430661786 0.000191801252192 0.000131227943 0.000129568195 0.997305808739 0.00021902209351 0.000182020280121 0.000141487948236 7.25733158879e-06 8.09733198714e-06
0.003969 0.987193351997 8.30713995585e-05 9.34759771695e-05 9.61058783759e-05 0.000126677469 0.000125830561 0.989943083466 0.000176451649809 0.000179719876373 0.000197731559628 0.000135349304 0.00013363768 0.997222333774 0.000226144299985 0.000187603520169 0.000145807398244 7.51247440733e-06 8.37901274786e-06
0.004096 0.986789078807 8.56990261002e-05 9.62875142995e-05 9.89829154343e-05 0.000130550316 0.000129677629 0.989621587614 0.000182032981541 0.000185203675169 0.000203737410056 0.00013952734 0.000137763143 0.997137785955 0.000233380461763 0.000193254902804 0.000150178305258 7.77294808374e-06 8.66640117314e-06
0.004225 0.986378784647 8.8366114076e-05 9.91321940292e-05 0.000101892995152 0.000134472909 0.000133574119 0.989295050948 0.000187698133158 0.00019075728509 0.000209817924865 0.000143761622 0.000141944164 0.997052177408 0.000240730578845 0.000198973467155 0.000154599875419 8.03881495381e-06 8.95955275892e-06
0.004356 0.985962485293 9.10725751647e-05 0.000102009519825 0.0001048355739 0.000138444742 0.000137519528 0.988963474758 0.000193446917057 0.000196379969152 0.000215972213969 0.000148051721 0.000146180313 0.996965520425 0.00024819465123 0.000204758236346 0.000159071309611 8.31013360303e-06 9.25853033906e-06
0.004489 0.985540196732 9.38183197992e-05 0.000104918987243 0.000107810100371 0.000142465302 0.000141513349 0.988626860378 0.000199279142989 0.000202070979262 0.000222199378358 0.000152397195 0.000150471161 0.99687782745 0.000255772678919 0.000210608222382 0.000163591797676 8.58696794792e-06 9.56339100822e-06
0.004624 0.985111935162 9.66032571718e-05 0.000107860087342 0.000110816017874 0.00014653407 0.000145555065 0.98828520918 0.00020519461807 0.000207829558306 0.000228498508409 0.000156797601 0.000154816268 0.99678911109 0.000263464661912 0.000216522427577 0.000168160521966 8.86938123223e-06 9.87419722653e-06
0.004761 0.98467771699 9.94272952397e-05 0.000110832305497 0.000113852762504 0.000150650521 0.000149644155 0.987938522578 0.00021119314679 0.00021365494414 0.000234868683102 0.00016125249 0.000159215193 0.996699384108 0.000271270600208 0.000222499841311 0.000172776658773 9.15744006391e-06 1.01910118016e-05
0.0049 0.98423755883 0.00010229034073 0.0001138351245 0.000116919763698 0.000154814125 0.000153780092 0.987586802028 0.000217274531033 0.000219546362483 0.00024130897364 0.000165761406 0.000163667487 0.99660865942 0.000279190493808 0.000228539445338 0.000177439367632 9.45120939877e-06 1.05138958901e-05
0.005041 0.983791477503 0.000105042498299 0.000116868016789 0.000120016446414 0.000159024344 0.000157962343 0.987230049029 0.000223081761993 0.000225503033909 0.000247818438182 0.000170323891 0.000168172695 0.996516950098 0.000286761027594 0.000234640205829 0.0001821478123 9.75075457965e-06 1.08429171001e-05
0.005184 0.983339490036 0.000107461066614 0.000119930450018 0.00012314223337 0.000163280635 0.000162190369 0.986868265125 0.000228084415844 0.000231524169244 0.000254396129639 0.000174939477 0.00017273036 0.996424269364 0.000293292879073 0.000240801079902 0.000186901143199 1.00561453968e-05 1.11781384049e-05
0.005329 0.982881613657 0.000109911477961 0.000123021889796 0.000126296534166 0.000167582449 0.000166463626 0.986501451903 0.000233152934495 0.000237608973937 0.000261041087931 0.000179607695 0.000177340016 0.996330630595 0.000299916085118 0.000247021015346 0.000191698502086 1.03674480302e-05 1.15196282613e-05
0.005476 0.982417865797 0.000112393651572 0.00012614179366 0.000129478761084 0.000171929232 0.000170781563 0.986129610999 0.000238287150862 0.000243756640955 0.000267752346933 0.000184328066 0.000182001196 0.99623604731 0.000306630645729 0.000253298950366 0.000196539026474 1.06847351765e-05 1.18674505313e-05
0.005625 0.981948264086 0.00011490750569 0.000129289615728 0.00013268831447 0.000176320424 0.000175143623 0.985752744092 0.000243486895822 0.000249966361937 0.000274528925895 0.000189100113 0.000186713422 0.996140533183 0.000313436560906 0.000259633808791 0.000201421845559 1.10080749597e-05 1.2221677637e-05
0.005776 0.981472826352 0.000117452957578 0.000132464804273 0.000135924592388 0.000180755459 0.000179549245 0.985370852912 0.000248751998215 0.000256237314686 0.000281369841112 0.000193923346 0.000191476218 0.996044102027 0.00032033383065 0.000266024509963 0.000206346080875 1.13375420574e-05 1.2582375433e-05
0.005929 0.980991570622 0.000120029923521 0.000135666802779 0.000139186990023 0.000185233765 0.000183997862 0.984983939236 0.00025408228486 0.000262568675188 0.000288274097904 0.000198797275 0.000196289098 0.995946767805 0.000327322454959 0.000272469959929 0.000211310850157 1.1673207627e-05 1.29496163624e-05
0.006084 0.980504515116 0.000122638318829 0.000138895048896 0.000142474892875 0.000189754766 0.000188488902 0.984592004891 0.000259477580566 0.000268959610023 0.000295240689523 0.000203721405 0.000201151573 0.995848544621 0.000334402433835 0.000278969053431 0.000216315262485 1.20151453871e-05 1.33234723984e-05
0.006241 0.980011678247 0.000125278057845 0.000142148978843 0.000145787683837 0.000194317881 0.000193021785 0.984195051756 0.000264937708136 0.00027540927655 0.000302268608542 0.000208695232 0.000206063149 0.995749446716 0.000341573767277 0.000285520684295 0.000221358419405 1.23634326665e-05 1.37040120354e-05
0.0064 0.979513078622 0.000127949053952 0.000145428019943 0.000149124742553 0.00019892252 0.000197595931 0.98379308176 0.000270462488386 0.000281916828014 0.000309356832181 0.000213718251 0.000211023327 0.995649488477 0.000348836455285 0.000292123727069 0.00022643942014 1.27181423016e-05 1.40913124649e-05
0.006561 0.979008735037 0.000130651219574 0.000148731596189 0.000152485443662 0.000203568092 0.00020221075 0.983386096886 0.000276051740151 0.000288481410678 0.000316504331753 0.000218789951 0.000216031604 0.995548684425 0.000356190497859 0.000298777050324 0.000231557357606 1.30793538275e-05 1.44854464168e-05
0.006724 0.978498666475 0.000133384466186 0.000152059129904 0.000155869153407 0.000208254 0.000206865648 0.982974099168 0.000281705280298 0.00029510216463 0.000323710070471 0.000223909817 0.000221087469 0.995447049219 0.000363635894999 0.000305479515765 0.00023671131706 1.34471433595e-05 1.48864892828e-05
0.006889 0.977982892106 0.000136148704311 0.000155410037608 0.000159275237076 0.000212979641 0.000211560027 0.982557090699 0.000287422923735 0.000301778221963 0.000330973005677 0.000229077327 0.000226190412 0.995344597646 0.000371172646706 0.000312229979799 0.000241900379592 1.38215927236e-05 1.5294516103e-05
0.007056 0.977461431288 0.000138943843537 0.000158783728028 0.000162703058384 0.000217744405 0.000216293286 0.982135073625 0.000293204483425 0.000308508708904 0.000338292086381 0.000234291957 0.000231339914 0.995241344635 0.000378800752978 0.000319027280062 0.000247123622322 1.42027783359e-05 1.57096076717e-05
0.007225 0.976934303557 0.000141769792513 0.000162179611343 0.000166151969734 0.000222547683 0.000221064814 0.981708050149 0.000299049770394 0.000315292746188 0.000345666251322 0.000239553177 0.000236535453 0.995137305239 0.000386520213817 0.000325870256261 0.0002523801154 1.45907844268e-05 1.61318383665e-05
0.007396 0.976401528634 0.000144626458959 0.00016559709025 0.000169621325796 0.000227388855 0.000225874 0.981276022532 0.000304958593745 0.000322129448976 0.000353094435945 0.000244860453 0.000241776502 0.995032494644 0.000394331029222 0.000332757733711 0.000257668927262 1.49856908571e-05 1.65612904115e-05
0.007569 0.975863126418 0.000147513749672 0.000169035563621 0.000173110474357 0.000232267301 0.000230720226 0.980838993094 0.000310930760671 0.000329017925243 0.000360575564363 0.000250213246 0.000247062531 0.994926928159 0.000402233199193 0.000339688531551 0.00026298912012 1.53875822968e-05 1.69980416865e-05
0.007744 0.975319116986 0.000150431570528 0.000172494428694 0.000176618760924 0.000237182394 0.00023560287 0.980396964215 0.00031696607646 0.000335957278916 0.000368108559645 0.000255611015 0.000252393003 0.994820621224 0.00041022672373 0.000346661463168 0.000268339752515 1.57965411345e-05 1.74421759204e-05
0.007921 0.974769520591 0.000153379826491 0.000175973074736 0.000180145526354 0.000242133501 0.000240521306 0.979949938337 0.000323064344514 0.00034294660511 0.000375692335237 0.000261053209 0.000257767381 0.994713589395 0.000418311602833 0.000353675333047 0.000273719879043 1.62126546015e-05 1.78937735844e-05
0.0081 0.974214357658 0.000156358421616 0.000179470894963 0.000183690107865 0.00024711999 0.000245474901 0.979497917963 0.000329225366358 0.0003499849968 0.000383325797207 0.000266539279 0.00026318512 0.994605848355 0.000426487836502 0.000360728940601 0.000279128547687 1.66360097388e-05 1.83529169455e-05
0.008281 0.973653648787 0.00015936725906 0.000182987271014 0.000187251841064 0.000252141219 0.000250463023 0.979040905658 0.00033544894165 0.000357071542446 0.00039100784511 0.000272068668 0.000268645671 0.994497413908 0.000434755424738 0.000367821072712 0.000284564812088 1.70666893106e-05 1.88196911658e-05
0.008464 0.973087414747 0.000162406241081 0.000186521584615 0.000190830056965 0.000257196543 0.000255485032 0.978578904053 0.000341734868196 0.000364205323 0.000398737373358 0.000277640818 0.000274148483 0.994388301972 0.000443114367539 0.000374950512105 0.000290027714286 1.75047830454e-05 1.9294184289e-05
0.008649 0.972515676474 0.000165475269047 0.00019007321482 0.000194424082412 0.000262285317 0.000260540282 0.978111915845 0.00034808294196 0.000371385414891 0.000406513273242 0.000283255164 0.000279693002 0.994278528581 0.000451564664907 0.000382116040332 0.000295516294813 1.79503846089e-05 1.97764781023e-05
0.008836 0.971938455073 0.000168574243443 0.00019364153579 0.000198033244501 0.000267406886 0.00026562813 0.977639943796 0.000354492957078 0.000378610890355 0.000414334427056 0.000288911137 0.000285278665 0.994168109886 0.000460106316841 0.000389316425027 0.00030102959441 1.84035763225e-05 2.02666614205e-05
0.009025 0.97135577181 0.000171703063876 0.000197225920417 0.000201656863784 0.000272560595 0.00027074792 0.977162990736 0.000360964705869 0.000385880816634 0.000422199711257 0.000294608166 0.000290904911 0.994057062147 0.000468739323341 0.000396550432233 0.000306566650235 1.88644567291e-05 2.0764821923e-05
0.009216 0.970767648116 0.00017486162908 0.000200825739222 0.000205294260934 0.000277745785 0.000275898999 0.976681059563 0.000367497978847 0.000393194260178 0.000430107998629 0.000300345676 0.00029657117 0.993945401737 0.000477463684407 0.000403816819954 0.000312126498167 1.93331130651e-05 2.12710482311e-05
0.009409 0.970174105582 0.000178049836922 0.000204440356201 0.000208944752118 0.000282961791 0.000281080708 0.976194153247 0.000374092564735 0.000400550275477 0.000438058156971 0.000306123086 0.000302276872 0.993833145133 0.00048627940004 0.00041111434177 0.000317708168584 1.98096396422e-05 2.17854299408e-05
0.009604 0.969575165957 0.000181267584411 0.000208069136052 0.000212607653252 0.000288207945 0.000286292385 0.975702274826 0.000380748250476 0.000407947921865 0.000446049047136 0.000311939815 0.000308021441 0.993720308923 0.000495186470238 0.000418441744083 0.000323310697201 2.0294128694e-05 2.23080606825e-05
0.009801 0.968970851147 0.000184514767701 0.000211711439747 0.000216282276802 0.000293483578 0.000291533362 0.975205427414 0.000387464821247 0.000415386246045 0.000454079529189 0.000317795274 0.000313804301 0.993606909794 0.000504184895003 0.000425797771097 0.000328933110803 2.07866795818e-05 2.28390279473e-05
0.01 0.968361183213 0.000187791282097 0.000215366624813 0.000219967932828 0.000298788013 0.000296802971 0.974703614195 0.000394242060472 0.000422864297887 0.000462148456598 0.000323688873 0.000319624868 0.993492964539 0.000513274674334 0.00043318116042 0.000334574441551 2.12873845186e-05 2.33784274074e-05
0.010201 0.967746184367 0.000191097022065 0.000219034048675 0.000223663931002 0.000304120574 0.000302100539 0.974196838428 0.000401079749831 0.000430381120765 0.000470254676264 0.00032962002 0.000325482556 0.993378490048 0.00052245580823 0.000440590642522 0.000340233718603 2.17963398227e-05 2.39263526968e-05
0.010404 0.967125876972 0.000194431881232 0.000222713064233 0.00022736957541 0.000309480579 0.000307425389 0.973685103449 0.000407977669278 0.000437935755432 0.000478397035151 0.000335588115 0.000331376777 0.993263503309 0.000531728296693 0.000448024948808 0.000345909970186 2.23136449198e-05 2.44828964934e-05
0.010609 0.96650028354 0.000197795752399 0.000226403024307 0.000231084173028 0.000314867345 0.000312776842 0.973168412669 0.000414935597051 0.000445527239096 0.000486574372622 0.000341592559 0.000337306939 0.993148021409 0.000541092139723 0.000455482799698 0.000351602223782 2.28393982723e-05 2.50481545828e-05
0.010816 0.965869426729 0.000201188527543 0.000230103277765 0.00023480702684 0.000320280183 0.000318154216 0.972646769579 0.000421953309687 0.000453154604224 0.000494785528993 0.000347632747 0.000343272446 0.993032061523 0.000550547337318 0.000462962918431 0.000357309509081 2.33736984208e-05 2.56222238759e-05
0.011025 0.965233329341 0.000204610097824 0.000233813172846 0.000238537439026 0.000325718404 0.000323556824 0.972120177748 0.000429030582033 0.000460816883417 0.000503029337804 0.000353708072 0.000349272699 0.992915640921 0.000560093889479 0.000470464021659 0.000363030855069 2.39166470853e-05 2.62052003458e-05
0.011236 0.964592014321 0.000208060353593 0.000237532054424 0.000242274711421 0.000331181312 0.000328983981 0.971588640825 0.000436167187259 0.000468513104825 0.000511304629527 0.000359817924 0.000355307097 0.992798776962 0.000569731796207 0.000477984819691 0.000368765293867 2.44683430048e-05 2.67971852229e-05
0.011449 0.963945504752 0.000211539184397 0.000241259269281 0.000246018141071 0.000336668215 0.000334434992 0.971052162541 0.000443362896875 0.000476242293862 0.000519610232283 0.000365961689 0.000361375036 0.992681487089 0.000579461057501 0.000485524024212 0.00037451185274 2.5028893285e-05 2.73982726799e-05
0.011664 0.963293823857 0.000215046478983 0.000244994158607 0.00024976702913 0.000342178412 0.000339909166 0.97051074671 0.00045061748074 0.000484003473969 0.00052794497225 0.00037213875 0.000367475907 0.992563788832 0.00058928167336 0.000493080342046 0.000380269567295 2.55983969625e-05 2.80085642446e-05
0.011881 0.962636994994 0.000218582125313 0.000248736064719 0.000253520673415 0.000347711202 0.000345405806 0.969964397228 0.000457930707079 0.000491795668312 0.000536307670314 0.00037834849 0.000373609098 0.992445699806 0.000599193643786 0.000500652474116 0.000386037473534 2.6176957361e-05 2.86281626275e-05
0.0121 0.961975041655 0.000222146010561 0.000252484326296 0.000257278372175 0.000353265881 0.000350924213 0.969413118079 0.000465302342494 0.000499617894744 0.000544697147924 0.000384590285 0.000379773997 0.992327237702 0.000609196968779 0.000508239121915 0.000391814605833 2.67646810631e-05 2.92571676714e-05
0.012321 0.961307987462 0.000225738021123 0.000256238284803 0.000261039420043 0.000358841743 0.000356463686 0.968856913332 0.000472732151978 0.000507469170893 0.000553112224886 0.000390863509 0.000385969989 0.992208420288 0.000619291648337 0.000515838989078 0.000397600002778 2.73616748611e-05 2.98956804498e-05
0.012544 0.960635856169 0.000229358042625 0.000259997275911 0.000264803115039 0.00036443808 0.000362023524 0.968295787143 0.00048021989893 0.000515348512975 0.000561551716954 0.000397167536 0.000392196453 0.992089265413 0.000629477682461 0.000523450768552 0.000403392707301 2.7968040634e-05 3.05438053338e-05
0.012769 0.959958671654 0.000233005959931 0.000263760638349 0.000268568754411 0.000370054181 0.000367603018 0.967729743758 0.000487765345165 0.000523254933171 0.000570014438195 0.000403501734 0.000398452769 0.991969790994 0.000639755071152 0.000531073157763 0.000409191761681 2.85838907967e-05 3.12016448998e-05
0.012996 0.959276457922 0.000236681657142 0.000267527706759 0.000272335633154 0.000375689334 0.000373201462 0.967158787512 0.000495368250937 0.000531187447137 0.000578499203757 0.000409865471 0.000404738313 0.991850015022 0.000650123814409 0.000538704850173 0.000414996217091 2.9209331838e-05 3.18693040262e-05
0.013225 0.9585892391 0.000240385017614 0.000271297818863 0.0002761030487 0.000381342824 0.000378818147 0.96658292283 0.000503028374941 0.000539145066503 0.000587004822386 0.000416258114 0.000411052456 0.991729955557 0.000660583912231 0.000546344537101 0.000420805124213 2.98444695034e-05 3.25468909566e-05
0.013456 0.957897039436 0.000244115923956 0.000275070308022 0.000279870299178 0.000387013934 0.000384452363 0.966002154233 0.000510745474335 0.000547126800648 0.000595530108627 0.000422679021 0.000417394573 0.991609630722 0.00067113536462 0.000553990911877 0.000426617538531 3.04894159766e-05 3.32345080784e-05
0.013689 0.957199883295 0.000247874258039 0.000278844510162 0.000283636679977 0.000392701947 0.000390103394 0.965416486333 0.000518519304749 0.000555131661283 0.000604073871627 0.000429127554 0.00042376403 0.991489058707 0.000681778171575 0.000561642666312 0.000432432519647 3.11442817382e-05 3.39322631999e-05
0.013924 0.956497795159 0.000251659901002 0.000282619759638 0.000287401489357 0.000398406143 0.000395770527 0.964825923837 0.000526349620306 0.000563158656855 0.000612634921507 0.000435603071 0.000430160195 0.991368257763 0.000692512333097 0.000569298492037 0.000438249132783 3.18091775522e-05 3.46402644686e-05
0.014161 0.955790799624 0.000255472733266 0.000286395389554 0.000291164027164 0.0004041258 0.000401453046 0.964230471549 0.000534236173628 0.000571206796785 0.000621212066754 0.000442104928 0.000436582433 0.991247246199 0.000703337849184 0.000576957076775 0.000444066449025 3.24842155607e-05 3.53586214046e-05
0.0144 0.955078921396 0.000259312634529 0.000290170736385 0.000294923592495 0.000409860197 0.000407150233 0.963630134371 0.000542178715855 0.000579275088762 0.000629804119639 0.000448632476 0.000443030106 0.991126042379 0.000714254719838 0.000584617116764 0.000449883540273 3.31695082636e-05 3.60874387206e-05
0.014641 0.954362185293 0.000263179483782 0.000293945132391 0.000298679487234 0.000415608608 0.00041286137 0.963024917301 0.000550176996661 0.000587362544077 0.00063840988608 0.000455185068 0.000449502573 0.991004664726 0.000725262945057 0.000592277297258 0.000455699492462 3.38651664595e-05 3.68268297543e-05
0.014884 0.953640616237 0.000267073159312 0.000297717912919 0.000302431013165 0.000421370308 0.000418585737 0.96241482544 0.000558230764261 0.000595468169239 0.000647028178047 0.000461762054 0.000455999195 0.990883131711 0.000736362524843 0.000599936314843 0.000461513389026 3.45713064758e-05 3.75769051224e-05
0.015129 0.952914239255 0.000270458248878 0.000301488414962 0.000306177472123 0.000427144573 0.000424322612 0.961799863988 0.000565033733162 0.000603590975828 0.000655657805477 0.000468362781 0.000462519327 0.990761461853 0.000745860630451 0.000607592861528 0.00046732432465 3.52880419577e-05 3.83377727279e-05
0.015376 0.952183079479 0.000273381336626 0.000305255970566 0.000309918172871 0.000432930673 0.000430071274 0.961180038249 0.000570699607851 0.000611729971139 0.000664297579491 0.000474986595 0.000469062326 0.990639673722 0.000753901611619 0.000615245632478 0.000473131402057 3.60154889981e-05 3.91095471052e-05
0.015625 0.951447162137 0.000276324001848 0.000309019919288 0.000313652418151 0.000438727882 0.000435830999 0.96055535363 0.000576403420352 0.0006198841657 0.000672946314867 0.00048163284 0.000475627544 0.990517785926 0.000762007701947 0.000622893327193 0.000478933724557 3.67537630985e-05 3.98923380117e-05
0.015876 0.950706512559 0.000279286152015 0.000312779595537 0.000317379521315 0.000444535469 0.000441601065 0.959925815641 0.000582144991094 0.000628052572986 0.000681602820552 0.000488300859 0.000482214333 0.990395817123 0.000770178901433 0.00063053463661 0.000484730413204 3.75029791337e-05 4.06862608324e-05
0.016129 0.949961156166 0.000282267694096 0.00031653433864 0.000321098789503 0.000450352706 0.000447380745 0.959291429902 0.000587924139548 0.000636234203225 0.000690265915612 0.000494989993 0.000488822043 0.990273786 0.000778415210079 0.00063816826827 0.000490520587791 3.82632565881e-05 4.14914272326e-05
0.016384 0.949211118476 0.000285268534573 0.000320283486494 0.00032480953944 0.000456178863 0.000453169318 0.958652202137 0.000593740684229 0.000644428069946 0.000698934413991 0.000501699582 0.000495450023 0.990151711288 0.000786716627884 0.000645792920644 0.000496303381719 3.90347091419e-05 4.23079514112e-05
0.016641 0.948456425094 0.00028828857944 0.000324026381417 0.000328511083618 0.000462013209 0.000458966055 0.958008138182 0.00059959444271 0.000652633186528 0.000707607138096 0.000508428962 0.000502097622 0.990029611746 0.000795083154849 0.000653407305288 0.000502077931706 3.98174603109e-05 4.31359459675e-05
0.0169 0.947697101716 0.00029132773421 0.000327762363374 0.000332202741418 0.000467855014 0.000464770232 0.957359243978 0.000605485231631 0.000660848573479 0.00071628290475 0.000515177474 0.000508764183 0.989907506171 0.000803514790972 0.000661010127558 0.000507843394371 4.06116237001e-05 4.39755291293e-05
0.017161 0.946933174123 0.000294385903922 0.000331490774986 0.000335883835558 0.000473703545 0.000470581124 0.956705525583 0.000611412866712 0.000669073245116 0.000724960541519 0.00052194445 0.000515449055 0.989785413381 0.000812011536255 0.000668600100736 0.000513598923412 4.14173216728e-05 4.48268144704e-05
0.017424 0.946164668179 0.000297462993146 0.00033521096226 0.000339553687676 0.000479558074 0.000476398004 0.956046989163 0.000617377162759 0.000677306223245 0.000733638870103 0.000528729228 0.000522151579 0.989663352224 0.000820573390698 0.000676175941433 0.000519343691036 4.22346719363e-05 4.56899180704e-05
0.017689 0.945391609831 0.000300558905985 0.00033892226807 0.00034321162697 0.000485417867 0.000482220147 0.955383641001 0.000623377933678 0.000685546527866 0.00074231672316 0.000535531138 0.0005288711 0.989541341571 0.000829200354299 0.000683736370053 0.000525076875181 4.30637957815e-05 4.6564955539e-05
0.017956 0.944614025102 0.000303673546086 0.000342624044321 0.000346856982469 0.000491282195 0.000488046827 0.954715487492 0.000629414992487 0.000693793187029 0.000750992931312 0.000542349516 0.000535606959 0.989419400311 0.00083789242706 0.00069128011365 0.000530797669467 4.39048129508e-05 4.7452045012e-05
0.018225 0.943831940093 0.000306806816639 0.000346315640029 0.000350489087513 0.000497150327 0.000493877318 0.954042535149 0.000635488151317 0.000702045224309 0.000759666328993 0.000549183693 0.000542358496 0.989297547353 0.00084664960898 0.000698805899217 0.000536505270653 4.47578437043e-05 4.83513030963e-05
0.018496 0.94304538098 0.000309958620388 0.000349996405532 0.000354107281719 0.000503021531 0.000499710895 0.953364790603 0.000641597221436 0.000710301669741 0.000768335757045 0.000556033 0.000549125054 0.989175801619 0.000855471900059 0.000706312463024 0.000542198896165 4.56230119331e-05 4.92628490111e-05
0.018769 0.942254374008 0.000313128859633 0.000353665697424 0.000357710904111 0.000508895081 0.000505546834 0.952682260602 0.00064774201325 0.000718561558221 0.000777000056915 0.000562896767 0.00055590597 0.989054182044 0.000864359300297 0.000713798545149 0.000547877770402 4.65004358261e-05 5.018679622e-05
0.019044 0.941458945494 0.000316317436237 0.000357322871225 0.000361299302539 0.000514770243 0.000511384412 0.951994952016 0.000653922336315 0.000726823921846 0.000785658076862 0.000569774323 0.000562700585 0.988932707574 0.000873311809695 0.000721262891469 0.00055354113064 4.73902382537e-05 5.11232671168e-05
0.019321 0.940659121819 0.000319524251631 0.000360967287565 0.000364871824633 0.000520646293 0.000517222903 0.951302871835 0.000660137999352 0.0007350878006 0.000794308666819 0.000576664999 0.000569508237 0.988811397157 0.000882329428252 0.000728704253835 0.000559188227367 4.82925437126e-05 5.20723772651e-05
0.0196 0.93985492943 0.000322749206819 0.000364598308778 0.000368427823063 0.0005265225 0.000523061587 0.950606027172 0.00066638881025 0.000743352235612 0.000802950682721 0.000583568123 0.000576328264 0.988690269749 0.000891412155968 0.000736121392323 0.000564818323132 4.92074719896e-05 5.30342480569e-05
0.019881 0.939046394836 0.000325992202384 0.000368215297178 0.000371966659172 0.000532398139 0.000528899741 0.949904425264 0.000672674576084 0.000751616273348 0.00081158298582 0.000590483023 0.000583160004 0.988569344305 0.000900559992844 0.000743513069795 0.000570430699766 5.01351476271e-05 5.40089961798e-05
0.020164 0.938233544603 0.000329253138494 0.000371817624721 0.000375487692008 0.000538272484 0.000534736644 0.949198073472 0.000678995103124 0.000759878963653 0.000820204440548 0.000597409028 0.000590002794 0.988448639778 0.000909772938879 0.000750878061282 0.000576024646276 5.10756936315e-05 5.49967420145e-05
0.020449 0.937416405358 0.000332531914905 0.000375404658229 0.000378990293227 0.00054414481 0.000540571579 0.948486979285 0.000685350196841 0.000768139356797 0.00082881391785 0.000604345466 0.000596855971 0.988328175116 0.000919050994073 0.000758215142061 0.000581599469936 5.2029230406e-05 5.59976054626e-05
0.020736 0.936595003779 0.000335828430972 0.000378975774708 0.000382473832754 0.000550014395 0.000546403825 0.947771150318 0.000691739661923 0.000776396513517 0.000837410294275 0.000611291664 0.000603718873 0.98820796926 0.000928394158426 0.000765523104914 0.000587154494585 5.29958852309e-05 5.70117038375e-05
0.021025 0.935769366598 0.000339142585645 0.000382530350363 0.000385937690565 0.000555880515 0.000552232668 0.947050594316 0.000698163302282 0.000784649492468 0.000845992450277 0.000618246951 0.000610590837 0.98808804114 0.000937802431938 0.000772800740677 0.000592689054687 5.39757785823e-05 5.80391602627e-05
0.021316 0.934939520596 0.000342474277487 0.000386067766637 0.000389381248762 0.000561742451 0.000558057391 0.946325319154 0.000704620921068 0.000792897360039 0.000854559276341 0.000625210654 0.000617471201 0.987968409671 0.00094727581461 0.000780046857448 0.000598202505533 5.49690367718e-05 5.90800921282e-05
0.021609 0.9341054926 0.000345823404668 0.00038958741004 0.000392803895451 0.000567599485 0.00056387728 0.945595332837 0.000711112320677 0.000801139187033 0.000863109662809 0.000632182102 0.000624359301 0.987849093753 0.000956814306441 0.000787260265964 0.000603694214103 5.59757824847e-05 6.01346194748e-05
0.021904 0.933267309484 0.000349189864977 0.000393088667373 0.000396205027387 0.000573450899 0.000569691624 0.944860643505 0.000717637302766 0.000809374047102 0.000871642514553 0.000639160621 0.000631254475 0.987730112265 0.000966417907431 0.000794439791705 0.000609163568576 5.69961389518e-05 6.12028608395e-05
0.022201 0.932424998163 0.000352573555827 0.000396570930218 0.000399584044272 0.000579295978 0.000575499713 0.944121259428 0.000724195668254 0.000817601022433 0.000880156733258 0.000646145543 0.000638156061 0.987611484067 0.000976086617581 0.000801584259665 0.000614609975429 5.803022998e-05 6.22849394846e-05
0.0225 0.931578585591 0.000355974374259 0.000400033597148 0.00040294035177 0.000585134009 0.000581300839 0.943377189014 0.000730787217346 0.000825819198879 0.000888651235558 0.000653136195 0.000645063397 0.987493227989 0.00098582043689 0.000808692517685 0.000620032856647 5.90781788887e-05 6.33809729619e-05
0.022801 0.93072809876 0.000359392216946 0.000403476069669 0.000406273363354 0.000590964281 0.000587094295 0.942628440807 0.000737411749534 0.000834027664586 0.000897124941389 0.000660131907 0.000651975822 0.987375362835 0.000995619365358 0.000815763416132 0.000625431648315 6.01401106212e-05 6.44910814701e-05
0.023104 0.929873564697 0.000362826980203 0.000406897749821 0.0004095824977 0.000596786086 0.000592879377 0.941875023487 0.000744069063612 0.000842225517995 0.000905576778859 0.00066713201 0.000658892675 0.987257907375 0.00100548340299 0.00082279581642 0.000630805815797 6.12161485757e-05 6.56153847073e-05
0.023409 0.929015010462 0.000366278559991 0.000410298049619 0.000412867183301 0.000602598715 0.000598655386 0.941116945874 0.000750758957685 0.00085041185909 0.000914005684 0.000674135834 0.000665813296 0.98714088035 0.00101541254977 0.000829788593454 0.00063615483445 6.23064135202e-05 6.67540040153e-05
0.023716 0.928152463142 0.000369746851919 0.000413676382501 0.000416126850326 0.000608401467 0.00060442162 0.940354216928 0.000757481229181 0.000858585795451 0.000922410600078 0.000681142709 0.000672737027 0.987024300454 0.00102540680572 0.000836740633403 0.000641478203032 6.3411033141e-05 6.79070538694e-05
0.024025 0.927285949855 0.000373231751254 0.00041703216731 0.000419360941095 0.000614193638 0.000610177384 0.939586845748 0.000764235674863 0.000866746440825 0.000930790476473 0.000688151971 0.000679663208 0.986908186349 0.00103546617082 0.000843650829048 0.000646775442262 6.45301272185e-05 6.90746598495e-05
0.024336 0.926415497741 0.000376733152925 0.000420364828823 0.000422568899689 0.000619974529 0.000615921983 0.938814841578 0.000771022090836 0.000874892914472 0.000939144275885 0.00069516295 0.000686591182 0.986792556649 0.00104559064509 0.00085051809429 0.000652046088745 6.56638203067e-05 7.02569375527e-05
0.024649 0.925541133963 0.000380250951528 0.000423673796668 0.000425750180734 0.000625743447 0.000621654726 0.938038213803 0.00077784027256 0.000883024343794 0.000947470963076 0.000702174983 0.000693520291 0.986677429921 0.00105578022851 0.000857341350158 0.000657289705748 6.68122332751e-05 7.14540051568e-05
0.024964 0.924662885705 0.000383785041334 0.000426958503072 0.000428904247394 0.000631499695 0.000627374925 0.937256971956 0.000784690014864 0.000891139858327 0.000955769518783 0.000709187402 0.000700449883 0.986562824681 0.00106603492109 0.000864119532805 0.000662505874397 6.79754917291e-05 7.26659814594e-05
0.025281 0.923780780167 0.000386400694512 0.000430218389113 0.000432030569016 0.000637242586 0.000633081895 0.936471125711 0.000789204724325 0.000899238599849 0.000964038923615 0.000716199548 0.0007073793 0.986448759395 0.00107329564585 0.000870851586919 0.000667694202293 6.91537133758e-05 7.38929856791e-05
0.0256 0.922894844565 0.000388907766817 0.000433452899149 0.000435128622213 0.00064297143 0.000638774953 0.935680684894 0.000793434953874 0.000907319711112 0.00097227817604 0.000723210755 0.000714307892 0.986335252469 0.00108020779677 0.000877536478157 0.000672854314148 7.03470238225e-05 7.51351344733e-05
0.025921 0.922005106126 0.000391426023892 0.000436661483687 0.000438197892626 0.000648685546 0.000644453419 0.934885659476 0.00079768400364 0.000915382346578 0.000980486278981 0.000730220364 0.000721235005 0.986222322249 0.00108716328405 0.000884173183215 0.000677985862819 7.15555428654e-05 7.63925438612e-05
0.026244 0.921111592089 0.000393955389835 0.000439843599658 0.000441237875131 0.00065438425 0.00065011662 0.934086059578 0.000801951744712 0.000923425666839 0.000988662244149 0.000737227716 0.000728159989 0.986109987023 0.0010941621077 0.000890760689762 0.000683088525344 7.27793886285e-05 7.76653346624e-05
0.026569 0.920214329698 0.000396495788531 0.000442998709312 0.000444248069985 0.000660066869 0.000655763882 0.933281895472 0.000806238047822 0.000931448837413 0.000996805096365 0.000744232153 0.000735082195 0.985998265007 0.00110120426772 0.000897298007636 0.000688161997567 7.40186829498e-05 7.8953618576e-05
0.026896 0.919313346203 0.00039904714366 0.000446126281369 0.000447227988654 0.000665732727 0.000661394535 0.932473177583 0.000810542783351 0.000939451031745 0.00100491386982 0.000751233017 0.000742000978 0.985887174348 0.00110828976411 0.000903784159314 0.000693206002391 7.52735492008e-05 8.02575120804e-05
0.027225 0.918408668857 0.000401609378696 0.000449225789902 0.000450177150468 0.000671381154 0.000667007916 0.931659916484 0.000814865821338 0.000947431435626 0.00101298760396 0.000758229658 0.000748915688 0.985776733127 0.00111541859687 0.000910218177754 0.000698220294754 7.65440995361e-05 8.15771352564e-05
0.027556 0.917500324912 0.000404182416918 0.000452296715603 0.000453095084553 0.000677011486 0.000672603363 0.930842122909 0.000819207031481 0.000955389234343 0.00102102535727 0.000765221418 0.000755825686 0.985666959339 0.001122590766 0.00091659912315 0.00070320464461 7.78304582337e-05 8.29125948513e-05
0.027889 0.916588341618 0.000406766181405 0.000455338546195 0.000455981327645 0.00068262306 0.000678180218 0.93001980774 0.000823566283151 0.000963323629958 0.00102902619081 0.000772207651 0.000762730327 0.985557870907 0.00112980627149 0.000922926062391 0.000708158857855 7.91327404893e-05 8.42640107791e-05
0.028224 0.915672746221 0.00040936059505 0.000458350773835 0.000458835429105 0.000688215216 0.000683737829 0.929192982021 0.000827943445395 0.000971233823526 0.00103698918324 0.000779187704 0.000769628972 0.98544948567 0.00113706511336 0.000929198085197 0.000713082759942 8.04510629434e-05 8.56314938661e-05
0.028561 0.914753565956 0.000411965580553 0.000461332901053 0.000461656941917 0.000693787304 0.000689275545 0.928361656949 0.000832338386941 0.000979119031203 0.00104491341729 0.000786160933 0.000776520983 0.985341821378 0.0011443672916 0.00093541429714 0.000717976206794 8.1785543759e-05 8.70151552451e-05
0.0289 0.913830828052 0.000414581060437 0.000464284434274 0.000464445434034 0.000699338672 0.000694792722 0.927525843882 0.00083675097621 0.000986978474852 0.0010527979924 0.000793126693 0.000783405723 0.985234895696 0.0011517128062 0.000941573822454 0.000722839082455 8.31362961431e-05 8.84151086564e-05
0.029241 0.912904559723 0.000417206957042 0.000467204889461 0.000467200480847 0.000704868675 0.000700288718 0.926685554336 0.000841181081317 0.000994811384995 0.00106064201699 0.000800084341 0.000790282559 0.985128726191 0.00115910165718 0.000947675804268 0.00072767129834 8.45034369046e-05 8.98314639285e-05
0.029584 0.91197478817 0.000419843192532 0.000470093785646 0.000469921669212 0.000710376672 0.000705762899 0.925840799988 0.000845628570084 0.00100261700095 0.00106844461086 0.000807033237 0.000797150859 0.985023330341 0.00116653384452 0.000953719401775 0.000732472797409 8.58870767788e-05 9.12643312525e-05
0.029929 0.911041540574 0.000422489688903 0.000472950654145 0.0004726085947 0.000715862028 0.00071121463 0.924991592678 0.000850093310041 0.00101039456939 0.00107620490952 0.000813972743 0.000804009995 0.984918725517 0.00117400936824 0.000959703800711 0.000737243544926 8.7287333318e-05 9.27138179406e-05
0.030276 0.910104844099 0.000425146367983 0.000475775028918 0.000475260863773 0.000721324111 0.000716643287 0.924137944406 0.000854575168435 0.00101814334762 0.00108392205405 0.000820902224 0.000810859339 0.984814928992 0.00118152822832 0.000965628197465 0.000741983545137 8.87043136547e-05 9.41800327177e-05
0.030625 0.909164725885 0.000427813151435 0.00047856645536 0.000477878095305 0.000726762294 0.000722048246 0.923279867338 0.00085907401224 0.00102586260181 0.00109159520488 0.000827821048 0.000817698267 0.984711957931 0.00118909042477 0.000971491818139 0.000746692827237 9.01381306276e-05 9.56630835386e-05
0.030976 0.908221213048 0.000430489960765 0.000481324483391 0.000480459915401 0.000732175955 0.000727428891 0.922417373804 0.000863589708157 0.00103355160612 0.00109922352886 0.000834728584 0.000824526158 0.984609829391 0.0011966959576 0.000977293902882 0.000751371451348 9.15888930475e-05 9.71630754455e-05
0.031329 0.907274332675 0.00043317671732 0.000484048674741 0.000483005962865 0.000737564479 0.000732784608 0.921550476299 0.000868122122626 0.00104120964473 0.00110680620908 0.000841624204 0.000831342392 0.984508560311 0.00120434482679 0.00098303371682 0.000756019508376 9.30567100412e-05 9.86801105011e-05
0.031684 0.906324111826 0.000435873342301 0.00048673859361 0.00048551588918 0.000742927254 0.00073811479 0.920679187486 0.000872671121834 0.00104883601017 0.00111434244088 0.000848507286 0.000838146354 0.984408167519 0.00121203703235 0.000988710545741 0.000760637124052 9.45416898844e-05 0.000100214295307
0.032041 0.905370577527 0.000438579756758 0.000489393817753 0.000487989355039 0.000748263673 0.000743418835 0.919803520195 0.000877236571713 0.0010564300069 0.00112183143048 0.000855377206 0.00084493743 0.98430866772 0.00121977257428 0.000994323696135 0.000765224453279 9.60439378718e-05 0.000101765730283
0.0324 0.904413756771 0.000441295881599 0.000492013928374 0.000490426033049 0.000753573134 0.000748696147 0.918923487425 0.000881818337959 0.00106399094614 0.00112927240037 0.000862233346 0.000851715009 0.984210077496 0.00122755145258 0.000999872500346 0.000769781686276 9.75635573417e-05 0.000103334518181
0.032761 0.903453676512 0.000444021637592 0.000494598519397 0.000492825608252 0.000758855044 0.000753946135 0.918039102345 0.00088641628603 0.00107151815054 0.00113666458527 0.000869075092 0.000858478485 0.984112413299 0.00123537366725 0.00100535631353 0.000774309042688 9.91006528861e-05 0.000104920757584
0.033124 0.902490363665 0.00044675694537 0.000497147191343 0.000495187773246 0.000764108813 0.00075916821 0.917150378294 0.000891030281154 0.0010790109537 0.00114400723123 0.00087590183 0.000865227253 0.984015691455 0.00124323921828 0.00101077451448 0.000778806778855 0.000100655329317 0.000106524545115
0.033489 0.901523845106 0.000449501725435 0.000499659550799 0.000497512241697 0.000769333856 0.000764361796 0.916257328784 0.000895660188339 0.00108646869548 0.00115129960323 0.000882712951 0.000871960711 0.983919928152 0.00125114810569 0.00101612650448 0.00078327518432 0.000102227681786 0.0001081459786
0.033856 0.900554147664 0.00045225589816 0.000502135215424 0.000499798730458 0.000774529593 0.000769526316 0.915359967499 0.000900305872378 0.00109389072877 0.00115854097623 0.000889507849 0.000878678263 0.983825139442 0.00125910032947 0.0010214117122 0.000787714582396 0.000103817814249 0.000109785154899
0.034225 0.899581298121 0.000455019383795 0.000504573813966 0.000502046972624 0.000779695455 0.000774661203 0.914458308295 0.000904967197853 0.00110127641711 0.00116573063829 0.000896285923 0.000885379312 0.983731341233 0.00126709588961 0.00102662958838 0.000792125331372 0.000105425819919 0.00011144216548
0.034596 0.898605323212 0.000457792102472 0.000506974981375 0.000504256712649 0.000784830874 0.000779765892 0.913552365206 0.00090964402915 0.00110862513 0.00117286789725 0.000903046572 0.00089206327 0.98363854929 0.00127513478613 0.00103177961753 0.000796507820749 0.000107051800731 0.000113117101929
0.034969 0.89762624962 0.000460573974205 0.000509338360121 0.00050642771044 0.00078993529 0.00078483983 0.912642152437 0.00091433623044 0.00111593625538 0.00117995206871 0.000909789202 0.000898729546 0.983546779231 0.00128321701901 0.0010368612979 0.000800862487587 0.000108695843458 0.000114810055812
0.035344 0.896644103973 0.000462493521485 0.000511663606517 0.000508559733353 0.000795008148 0.000789882463 0.911727684373 0.000916728741408 0.00112320918196 0.00118698248754 0.000916513221 0.000905377559 0.983456046516 0.00128834517213 0.00104187416755 0.000805189788201 0.000110358047916 0.000116521116537
0.035721 0.895658912845 0.000464340314359 0.000513950383575 0.000510652567876 0.000800048901 0.000794893249 0.910808975573 0.000918919183513 0.00113044331752 0.00119395850036 0.000923218041 0.000912006726 0.983366366456 0.00129322911879 0.00104681778134 0.000809490228505 0.000112038499765 0.000118250370208
0.0361 0.89467070275 0.000466192904996 0.000516198361467 0.000512706007604 0.000805057008 0.000799871651 0.909886040777 0.000921116312718 0.00113763807489 0.00120087947347 0.000929903078 0.000918616473 0.983277754197 0.00129813897497 0.00105169173174 0.000813764344645 0.000113737290001 0.000119997901765
0.036481 0.893679500142 0.000468051239327 0.000518407223818 0.000514719865814 0.000810031932 0.000804817136 0.908958894902 0.00092332006246 0.00114479287942 0.00120774478398 0.000936567751 0.000925206226 0.983190224722 0.00130307474069 0.0010564956332 0.000818012710673 0.000115454506328 0.000121763796085
0.036864 0.892685331411 0.000469915263216 0.000520576664143 0.000516693963877 0.000814973148 0.00080972918 0.908027553045 0.000925530366118 0.00115190716786 0.00121455382557 0.000943211484 0.000931775416 0.98310379285 0.00130803641595 0.00106122913184 0.000822235935971 0.000117190233023 0.000123548131318
0.037249 0.891688222882 0.000471784922475 0.000522706382737 0.000518628137619 0.000819880133 0.000814607265 0.907092030483 0.000927747156983 0.00115898038836 0.00122130600621 0.000949833704 0.000938323479 0.983018473227 0.00131302400073 0.00106589190223 0.000826434670753 0.000118944554204 0.000125350987675
0.037636 0.890688200812 0.000473660162849 0.000524796092515 0.000520522238637 0.000824752373 0.00081945088 0.906152342673 0.000929970368306 0.00116601200069 0.00122800074949 0.000956433846 0.000944849851 0.982934280327 0.00131803749504 0.0010704836481 0.000830609602957 0.000120717547277 0.000127172445119
0.038025 0.88968529139 0.000475540930035 0.000526845512765 0.00052237613437 0.000829589358 0.000824259521 0.905208505258 0.000932199933235 0.00117300147107 0.00123463749856 0.000963011342 0.00095135398 0.982851228443 0.00132307689889 0.00107500410647 0.000834761455123 0.000122509295913 0.000129012576921
0.038416 0.888679520728 0.000477427169672 0.000528854378996 0.000524189698361 0.000834390591 0.000829032688 0.904260534061 0.000934435784888 0.00117994828038 0.00124121570953 0.000969565633 0.000957835311 0.982769331685 0.00132814221226 0.00107945304947 0.000838890985385 0.000124319877059 0.000130871452692
0.038809 0.887670914868 0.000479318827353 0.000530822432268 0.000525962826819 0.000839155576 0.000833769894 0.903308445087 0.000936677856314 0.00118685192302 0.0012477348517 0.000976096167 0.000964293296 0.982688603982 0.00133323343517 0.00108383026964 0.000842998998381 0.000126149361804 0.000132749149438
0.039204 0.886659499774 0.000481215848621 0.000532749424978 0.000527695428227 0.000843883826 0.000838470656 0.902352254527 0.000938926080497 0.00119371190199 0.00125419441444 0.000982602391 0.000970727391 0.982609059074 0.00133835056761 0.00108813559889 0.000847086333898 0.000127997822026 0.000134645734008
0.039601 0.885645301328 0.000483118178976 0.00053463512176 0.00052938742155 0.000848574864 0.000843134495 0.901391978758 0.000941180390392 0.00120052773121 0.00126059390246 0.000989083758 0.000977137057 0.9825307105 0.00134349360958 0.00109236890501 0.000851153864349 0.000129865331461 0.000136561269524
0.04 0.884628345334 0.000485025763873 0.00053647929601 0.000531038744232 0.000853228218 0.000847760945 0.900427634341 0.000943440718893 0.00120729893494 0.00126693283638 0.000995539727 0.000983521759 0.982453571609 0.00134866256108 0.00109653008424 0.000855202505003 0.000131751954599 0.000138495820899
0.040401 0.88360865751 0.000486938548731 0.000538281733837 0.000532649346462 0.000857843424 0.000852349543 0.899459238024 0.000945706998851 0.0012140250522 0.00127321075478 0.00100196976 0.000989880968 0.982377655547 0.00135385742211 0.00110061907167 0.000859233208932 0.000133657759913 0.000140449448199
0.040804 0.882586263491 0.00048885647893 0.000540042228311 0.000534219197537 0.000862420024 0.000856899838 0.89848680674 0.000947979163065 0.00122070563296 0.00127942720945 0.001008373327 0.000996214157 0.982302975258 0.00135907819268 0.00110463582863 0.000863246973261 0.000135582805459 0.000142422214284
0.041209 0.881561188821 0.000490779499816 0.00054176058933 0.000535748275964 0.00086695757 0.000861411382 0.897510357612 0.000950257144316 0.00122734023576 0.00128558177179 0.001014749899 0.001002520806 0.982229543475 0.00136432487277 0.00110858036043 0.000867244821296 0.000137527154297 0.000144414172683
0.041616 0.880533458955 0.000492707556701 0.000543436633735 0.000537236579011 0.000871455622 0.000865883738 0.896529907949 0.000952540875337 0.00123392843505 0.00129167402763 0.001021098955 0.001008800398 0.982157372719 0.0013695974624 0.00111245270256 0.000871227826345 0.00013949086118 0.000146425377408
0.042025 0.879503099255 0.00049464059487 0.000545070190759 0.00053868411759 0.000875913747 0.000870316474 0.895545475252 0.000954830288832 0.00124046981256 0.00129770358492 0.001027419975 0.001015052425 0.982086475293 0.00137489596156 0.00111625293441 0.000875197091472 0.000141473985766 0.000148455876373
0.042436 0.87847013499 0.000496578559582 0.000546661101144 0.000540090919319 0.000880331518 0.000874709169 0.894557077206 0.000957125317466 0.00124696396519 0.00130367006019 0.001033712449 0.001021276376 0.982016863288 0.00138022037025 0.00111998116088 0.000879153763946 0.000143476572725 0.00015050572233
0.042849 0.877434591331 0.000498521396069 0.000548209216255 0.000541457028545 0.000884708519 0.000879061409 0.893564731691 0.000959425893896 0.00125341049966 0.00130957309428 0.001039975868 0.001027471754 0.981948548563 0.00138557068847 0.00112363753137 0.000883099025203 0.000145498674799 0.000152574957375
0.043264 0.876396493351 0.000500469049542 0.000549714398504 0.000542782502451 0.000889044341 0.000883372787 0.892568456774 0.000961731950747 0.00125980903644 0.00131541234178 0.001046209731 0.001033638062 0.981881542754 0.00139094691622 0.00112722223083 0.000887034097512 0.00014754033741 0.000154663625049
0.043681 0.87535586602 0.000502421465192 0.000551176526238 0.000544067414461 0.000893338583 0.000887642904 0.891568270715 0.000964043420626 0.00126615920315 0.00132118747731 0.00105241354 0.001039774809 0.981815857262 0.0013963490535 0.00113073549058 0.000890960232463 0.000149601604071 0.000156771763682
0.0441 0.874312734208 0.000504378588197 0.000552595483679 0.000545311856643 0.000897590853 0.00089187137 0.890564191963 0.000966360236113 0.00127246064562 0.00132689818786 0.001058586804 0.001045881509 0.981751503259 0.00140177710032 0.00113417756701 0.000894878729279 0.000151682514126 0.000158899409628
0.044521 0.873267122678 0.000506340363716 0.000553971169186 0.000546515933059 0.000901800767 0.000896057805 0.88955623916 0.000968682329793 0.00127871301694 0.00133254418136 0.001064729039 0.001051957682 0.981688491672 0.00140723105667 0.00113754876582 0.000898790917538 0.000153783102674 0.000161046598336
0.044944 0.872219056087 0.000508306736899 0.000555303494039 0.000547679768504 0.000905967949 0.000900201835 0.888544431142 0.000971009634232 0.00128491598192 0.00133812518525 0.00107083976 0.001058002856 0.981626833186 0.00141271092254 0.00114084943288 0.000902698161696 0.000155903407226 0.000163213355489
0.045369 0.871168558981 0.000509616614852 0.000556592381136 0.000548803498499 0.000910092032 0.000904303094 0.887528786934 0.00097147818437 0.00129106922057 0.00134364093904 0.001076918495 0.001064016558 0.981566538242 0.00141579338273 0.00114407995065 0.00090660186496 0.000158043455476 0.000165399711265
0.045796 0.870115655796 0.000510828688552 0.000557837764884 0.00054988727837 0.000914172658 0.000908361226 0.886509325756 0.000971663381941 0.00129717242261 0.0013490912024 0.001082964775 0.001069998326 0.981507617028 0.00141852085196 0.00114724074566 0.000910503465358 0.000160203276252 0.000167605689259
0.046225 0.869060370856 0.000512043356111 0.000559039590938 0.000550931280512 0.000918209477 0.000912375886 0.885486067021 0.000971848402015 0.00130322528929 0.00135447575307 0.001088978135 0.001075947701 0.98145007948 0.00142126109622 0.00115033228322 0.000914404433638 0.000162382889482 0.000169831308664
0.046656 0.868002728368 0.000513260582526 0.000560197819632 0.000551935691734 0.000922202149 0.000916346733 0.884459030337 0.000972033233168 0.00130922753274 0.00135979438851 0.001094958118 0.001081864232 0.981393935271 0.00142401411551 0.00115335507657 0.000918306272811 0.000164582319591 0.000172076586371
0.047089 0.866942752423 0.000514480332793 0.000561312420205 0.000552900717216 0.000926150341 0.000920273438 0.883428235504 0.000972217863988 0.00131517887924 0.00136504691762 0.001100904271 0.001087747472 0.981339193815 0.00142677990983 0.001156309673 0.000922210522961 0.000166801581978 0.000174341535893
0.047524 0.865880466991 0.000515702571915 0.000562383378801 0.000553826574298 0.000930053731 0.000924155679 0.882393702518 0.000972402283075 0.00132107906468 0.00137023317553 0.001106816147 0.00109359698 0.981285864258 0.00142955847918 0.00115919667787 0.000926118751104 0.00016904069083 0.000176626164995
0.047961 0.864815895924 0.000516927264899 0.000563410689476 0.000554713504404 0.000933912005 0.000927993145 0.881355451567 0.000972586479043 0.0013269278402 0.00137535300489 0.001112693308 0.00109941232 0.981233955479 0.00143234982356 0.00116201671771 0.000930032562444 0.000171299653434 0.000178930482376
0.0484 0.863749062948 0.000518154376761 0.000564394363667 0.000555561757232 0.000937724858 0.000931785531 0.880313503038 0.000972770440524 0.00133272496385 0.00138040627622 0.001118535318 0.001105193065 0.981183476077 0.00143515394298 0.00116477048895 0.000933953583454 0.000173578480232 0.000181254488693
0.048841 0.862679991668 0.000519383872524 0.000565334418671 0.000556371606256 0.000941491993 0.000935532546 0.879267877508 0.00097295415614 0.00133847020879 0.00138539287053 0.001124341751 0.001110938789 0.981134434381 0.00143797083743 0.00116745871138 0.000937883479269 0.000175877166788 0.000183598186561
0.049284 0.861608705558 0.000520615717225 0.00056623089191 0.000557143337562 0.000945213126 0.000939233903 0.878218595753 0.000973137614562 0.00134416335907 0.00139031268828 0.001130112184 0.001116649077 0.98108683843 0.00144080050691 0.001170082161 0.000941823936121 0.000178195716225 0.000185961567005
0.049729 0.860535227967 0.000521849875907 0.000567083827283 0.000557877255587 0.000948887978 0.000942889327 0.877165678744 0.000973320804439 0.00134980420831 0.00139516565192 0.001135846199 0.001122323518 0.981040695983 0.00144364295142 0.00117264166001 0.000945776670934 0.000180534122281 0.000188344620723
0.050176 0.859459582112 0.000523086313634 0.000567893287456 0.000558573681422 0.000952516283 0.000946498552 0.876109147645 0.000973503714473 0.00135539256493 0.00139995169605 0.001141543391 0.001127961707 0.980996014506 0.00144649817096 0.00117513807147 0.000949743424077 0.000182892374892 0.000190747337866
0.050625 0.858381791079 0.000524324995479 0.000568659341792 0.000559232953741 0.00095609778 0.000950061321 0.875049023819 0.000973686333353 0.00136092824557 0.00140467077569 0.001147203353 0.001133563246 0.980952801173 0.00144936616553 0.00117757230598 0.000953725962696 0.000185270461246 0.000193169700339
0.051076 0.857301877818 0.000525565886536 0.000569382078208 0.000559855424007 0.000959632224 0.000953577386 0.873985328821 0.000973868649795 0.00136641108343 0.00140932286226 0.001152825691 0.001139127741 0.98091106286 0.00145224693514 0.00117994532514 0.000957726078524 0.00018766836237 0.000195611685959
0.051529 0.856219865147 0.000526808951915 0.000570061592425 0.000560441467449 0.000963119373 0.00095704651 0.872918084406 0.00097405065253 0.00137184091559 0.00141390794634 0.001158410013 0.001144654808 0.980870806142 0.00145514047977 0.00118225813118 0.000961745580771 0.000190086057513 0.000198073270932
0.051984 0.855135775744 0.000528054156745 0.000570697996468 0.000560991470349 0.000966558999 0.000960468465 0.871847312522 0.000974232330308 0.00137721759531 0.00141842603727 0.001163955936 0.001150144069 0.980832037287 0.00145804679944 0.00118451178186 0.000965786302381 0.00019252352189 0.000200554425063
0.052441 0.854049632148 0.000529301466177 0.000571291416849 0.000561505837272 0.000969950882 0.000963843031 0.870773035312 0.000974413671898 0.00138254098865 0.0014228771574 0.001169463084 0.001155595148 0.980794762256 0.00146096589414 0.00118670737385 0.000969850093773 0.000194980723265 0.000203055116324
0.0529 0.852961456759 0.000530550845386 0.000571841988152 0.00056198499022 0.000973294811 0.000967170001 0.869695275117 0.000974594666095 0.00138781096938 0.00142726134928 0.001174931085 0.00116100768 0.980758986697 0.00146389776387 0.00118884605764 0.000973938826598 0.000197457626272 0.000205575306273
0.053361 0.851871271834 0.000531802259568 0.00057234986165 0.000562429368695 0.000976590587 0.000970449173 0.868614054472 0.000974775301686 0.00139302742276 0.0014315786736 0.001180359576 0.001166381304 0.980724715941 0.00146684240863 0.00119092902938 0.000978054383018 0.000199954193675 0.000208114952173
0.053824 0.850779099486 0.000533055673948 0.000572815200627 0.000562839426649 0.000979838018 0.000973680361 0.86752939611 0.000974955567514 0.00139819024542 0.00143582920983 0.0011857482 0.00117171567 0.980691954994 0.00146979982842 0.00119295753731 0.000982198660383 0.000202470381541 0.000210674009297
0.054289 0.849684961681 0.000534311053777 0.000573238183951 0.000563215634268 0.000983036926 0.000976863382 0.866441322957 0.000975135452409 0.00140329934627 0.00144001305096 0.001191096606 0.001177010429 0.980660708542 0.00147277002325 0.00119493287752 0.000986373569495 0.000205006142858 0.000213252422812
0.054756 0.848588880242 0.000535568364331 0.00057361899885 0.00056355848345 0.000986187139 0.000979998069 0.865349858134 0.000975314945253 0.00140835464317 0.00144413030739 0.001196404452 0.001182265242 0.980630980944 0.00147575299311 0.00119685638622 0.000990581032841 0.000207561422662 0.000215850140318
0.055225 0.847490876838 0.000536573067469 0.00057395785124 0.000563868473695 0.000989288498 0.00098308426 0.864255024959 0.000974729157773 0.00141335606587 0.00144818111032 0.001201671401 0.001187479776 0.980602776221 0.00147774919437 0.00119872946271 0.000994822976891 0.000210136166126 0.000218467099188
0.055696 0.846390972993 0.000537302343109 0.000574254956383 0.000564146129607 0.000992340851 0.000986121807 0.863156846944 0.000973309600256 0.00141830355381 0.00145216560429 0.001206897124 0.001192653706 0.980576098063 0.0014786653363 0.00120055354389 0.00099910133859 0.000212730310387 0.000221103236834
0.056169 0.845289190076 0.000538032503157 0.000574510543361 0.000564391985797 0.000995344059 0.000989110569 0.862055347797 0.000971886785325 0.0014231970559 0.00145608395582 0.001212081296 0.001197786712 0.980550949816 0.00147958536842 0.00120233012669 0.00100341805713 0.000215343789157 0.000223758479165
0.056644 0.844185549304 0.000538763526063 0.000574724856868 0.000564606595713 0.000998297992 0.000992050418 0.860950551417 0.000970460741132 0.0014280365354 0.00145993634081 0.001217223606 0.001202878482 0.980527334485 0.00148050929075 0.00120406074382 0.00100777507537 0.000217976529119 0.000226432756499
0.057121 0.843080071741 0.000539495390303 0.000574898150579 0.000564790527372 0.00100120253 0.000994941234 0.8598424819 0.000969031495817 0.0014328219627 0.00146372295626 0.001222323743 0.00120792871 0.980505254728 0.00148143710328 0.00120574698545 0.00101217433841 0.000220628453383 0.00022912598645
0.0576 0.841972778293 0.000540228074379 0.000575030695961 0.000564944366974 0.001004057564 0.000997782907 0.858731163535 0.000967599077526 0.00143755331813 0.00146744401733 0.001227381406 0.001212937099 0.980484712849 0.001482368806 0.0012073904907 0.00101661778411 0.000223299482523 0.000231838084046
0.058081 0.84086368971 0.000540961556821 0.000575122774611 0.000565068711684 0.001006862994 0.00100057534 0.857616620803 0.000966163514386 0.0014422286 0.00147109975061 0.001232396303 0.001217903356 0.980465710801 0.00148330439893 0.00120899294297 0.00102110735081 0.000225989525304 0.000234568962875
0.058564 0.839752826582 0.000541695816185 0.000575174684543 0.000565164178144 0.001009618733 0.001003318442 0.856498878381 0.000964724834514 0.001446840007 0.00147469040399 0.001237368145 0.001222827201 0.980448250171 0.00148424388205 0.00121055608119 0.00102564496552 0.000228698497067 0.000237318523505
0.059049 0.838640209342 0.000542430831059 0.000575186731608 0.000565231396069 0.001012324701 0.001006012137 0.855377961136 0.000963283066015 0.001451386562 0.00147821624011 0.001242296653 0.001227708355 0.980432332192 0.00148518725537 0.00121208168694 0.00103023255046 0.000231426295433 0.000240086668398
0.059536 0.837525858259 0.000543166580057 0.000575159240164 0.000565271010537 0.001014980831 0.001008656355 0.854253894127 0.000961838236981 0.001455868065 0.00148167753461 0.001247181555 0.001232546548 0.980417957725 0.00148613451889 0.00121357158972 0.00103487201722 0.000234172819893 0.000242873291422
0.060025 0.836409793442 0.000543903041825 0.000575092542898 0.000565283681642 0.001017587064 0.00101125104 0.853126702604 0.00096039037549 0.001460284325 0.00148507458059 0.001252022589 0.001237341518 0.980405127268 0.00148708567262 0.00121502766629 0.00103956526509 0.000236937961253 0.000245678287065
0.060516 0.835292034834 0.000544640195042 0.000574986991215 0.000565270082015 0.001020143355 0.001013796143 0.85199641201 0.000958939509596 0.001464635162 0.00148840768774 0.001256819496 0.001242093011 0.980393840936 0.00148804071654 0.00121645184511 0.00104431416911 0.000239721609752 0.000248501535321
0.061009 0.834172602215 0.000545378018418 0.000574842945326 0.000565230900622 0.001022649667 0.001016291629 0.850863047978 0.000957485667356 0.00146892041 0.00149167718342 0.001261572024 0.001246800779 0.980384098472 0.00148899965066 0.00121784610067 0.00104912059252 0.000242523644497 0.000251342913207
0.061504 0.833051515198 0.000546116490697 0.000574660779896 0.000565166838119 0.001025105974 0.00101873747 0.849726636327 0.000956028876798 0.001473139919 0.00149488340073 0.001266279935 0.001251464581 0.980375899241 0.00148996247498 0.0012192124437 0.00105398638021 0.000245343942755 0.000254202299258
0.062001 0.831928793231 0.000546855590654 0.0005744408811 0.000565078610998 0.00102751226 0.001021133651 0.848587203071 0.000954569165935 0.001477293546 0.00149802670116 0.00127094299 0.001256084187 0.980369242218 0.00149092918949 0.00122055294522 0.00105891334865 0.00024818237745 0.000257079557361
0.0625 0.830804455593 0.000547595297103 0.000574183647208 0.000564966947523 0.00102986852 0.001023480168 0.847444774406 0.000953106562761 0.001481381164 0.00150110744747 0.001275560967 0.001260659367 0.980364125999 0.00149189979421 0.00122186970283 0.00106390329321 0.000251038806728 0.000259974556253
0.063001 0.829678521392 0.000548335588891 0.00057388949402 0.000564832586107 0.001032174761 0.001025777024 0.846299376721 0.000951641095248 0.001485402658 0.00150412602837 0.001280133642 0.001265189908 0.980360548777 0.00149287428913 0.00122316487915 0.00106895797567 0.000253913098266 0.000262887146345
0.063504 0.828551009568 0.000549076444904 0.000573558845505 0.000564676282073 0.001034430999 0.001028024236 0.845151036588 0.000950172791341 0.001489357925 0.00150708283918 0.001284660805 0.001269675597 0.98035850836 0.00149385267425 0.00122444066218 0.0010740791305 0.000256805101278 0.000265817181661
0.064009 0.827421938889 0.00054981784406 0.00057319214061 0.000564498798064 0.001036637263 0.00103022183 0.843999780767 0.000948701678986 0.001493246877 0.00150997829267 0.001289142251 0.001274116231 0.980358002151 0.00149483494956 0.00122569928969 0.00107926845866 0.000259714663909 0.000268764504648
0.064516 0.826291327953 0.000550559765323 0.000572789827212 0.0005643009131 0.001038793587 0.001032369844 0.842845636203 0.000947227786076 0.001497069434 0.00151281281572 0.001293577784 0.001278511617 0.980359027159 0.00149582111508 0.00122694303835 0.00108452762507 0.000262641629641 0.000271728960195
0.065025 0.825159195181 0.000551287503538 0.000572352370535 0.00056408341181 0.001040900024 0.001034468323 0.841688630023 0.000945705941002 0.001500825536 0.00151558684575 0.001297967217 0.001282861565 0.980361579981 0.00149675143814 0.00122817422465 0.00108985825844 0.000265585835006 0.000274710379002
0.065536 0.824025558825 0.000551730676733 0.000571880243408 0.000563847095277 0.001042956629 0.001036517328 0.840528789541 0.000943303969382 0.001504515128 0.00151830083631 0.001302310366 0.001287165898 0.980365656809 0.00149652444869 0.00122939520111 0.00109526194321 0.000268547110469 0.000277708590664
0.066049 0.82289043696 0.000552173929876 0.000571373931482 0.000563592769594 0.001044963475 0.001038516928 0.83936614225 0.000940898133343 0.001508138174 0.00152095525189 0.001306607059 0.001291424441 0.980371253425 0.00149629657083 0.00123060835889 0.00110074022739 0.000271525277032 0.000280723415098
0.066564 0.821753847484 0.000552617249012 0.00057083393744 0.000563321250606 0.001046920641 0.0010404672 0.838200715825 0.000938488482002 0.00151169465 0.00152355057087 0.001310857133 0.00129563703 0.980378365193 0.00149606780456 0.0012318161286 0.00110628333469 0.000274520156677 0.000283754673224
0.067081 0.820615808122 0.000553060620218 0.000570260769176 0.00056303336516 0.00104882822 0.001042368236 0.837032538124 0.000936075064429 0.001515184539 0.0015260872851 0.001315060426 0.00129980351 0.980386987059 0.00149583814988 0.0012330209703 0.00111182614994 0.000277531561624 0.000286802168054
0.0676 0.819476336421 0.000553504029603 0.000569654948662 0.000562729949605 0.001050686313 0.001044220136 0.83586163718 0.000933657929625 0.001518607845 0.00152856589573 0.001319216791 0.00130392373 0.980397113553 0.00149560760678 0.00123422537448 0.00111735789376 0.000280559296753 0.000289865708104
0.068121 0.81833544975 0.00055394746331 0.000569017009803 0.000562411844334 0.001052495032 0.001046023012 0.834688041206 0.000931237126517 0.001521964581 0.00153098691512 0.001323326087 0.001307997549 0.980408738776 0.00149537617527 0.00123543186458 0.0011228784442 0.00028360316177 0.000292945093244
0.068644 0.8171931653 0.000554390907511 0.000568347497579 0.00056207989945 0.001054254503 0.001047776985 0.833511778593 0.000928812703994 0.001525254772 0.00153335087331 0.001327388178 0.001312024834 0.980421856401 0.00149514385535 0.00123664299668 0.00112838768031 0.000286662952394 0.000296040109851
0.069169 0.816049500083 0.000554834348414 0.000567646969738 0.000561734968878 0.001055964859 0.001049482188 0.832332877905 0.000926384710832 0.001528478458 0.00153565830354 0.001331402939 0.00131600546 0.980436459673 0.00149491064701 0.00123786134842 0.00113388548568 0.000289738456699 0.00029915054614
0.069696 0.814904470934 0.000555277772261 0.000566915990395 0.000561377915831 0.001057626245 0.001051138765 0.831151367882 0.000923953195789 0.001531635692 0.00153790975341 0.001335370253 0.001319939307 0.980452541407 0.00149467655026 0.00123908952148 0.00113937175091 0.000292829452686 0.000302276182606
0.070225 0.813758094506 0.000555721165329 0.000566155136533 0.000561009608171 0.001059238815 0.00105274687 0.829967277437 0.000921518207513 0.001534726537 0.0015401057823 0.001339290008 0.001323826268 0.980470093976 0.0014944415651 0.00124033014207 0.00114484636406 0.000295935718853 0.000305416792009
0.070756 0.812610387271 0.000556164513927 0.000565364998297 0.000560630913029 0.001060802739 0.001054306666 0.828780635653 0.000919079794593 0.001537751075 0.0015422469555 0.001343162104 0.001327666237 0.980489109317 0.00149420569153 0.00124158585851 0.00115030922011 0.000299057021164 0.000308572139134
0.071289 0.811461365523 0.000556607804404 0.000564546172832 0.000560242708219 0.001062318191 0.00105581833 0.827591471786 0.000916638005562 0.001540709393 0.00154433385277 0.001346986446 0.001331459123 0.980509578925 0.00149396892954 0.00124285933317 0.00115576021041 0.000302193123499 0.000311741986898
0.071824 0.810311045373 0.000557051023139 0.000563699267717 0.000559845869154 0.001063785361 0.001057282047 0.826399815259 0.000914192888843 0.001543601596 0.00154636705982 0.001350762947 0.001335204838 0.98053149385 0.00149373127914 0.00124415324678 0.00116119923568 0.000305343780617 0.000314926085372
0.072361 0.809159442752 0.000557494156554 0.000562824900222 0.000559441276343 0.001065204445 0.001058698013 0.825205695662 0.00091174449281 0.001546427802 0.00154834717248 0.00135449153 0.001338903304 0.980554844696 0.00149349274033 0.00124547029036 0.00116662619889 0.000308508742765 0.000318124186134
0.0729 0.808006573408 0.000557937191103 0.000561923697906 0.000559029808345 0.001066575653 0.001060066435 0.824009142751 0.000909292865737 0.001549188142 0.00155027479329 0.001358172125 0.001342554449 0.980579621617 0.0014932533131 0.00124681316546 0.00117204100533 0.000311687750842 0.000321336028994
0.073441 0.806852452907 0.00055838011328 0.000560996296546 0.000558612346974 0.001067899206 0.00106138753 0.822810186447 0.000906838055837 0.001551882757 0.00155215053563 0.001361804669 0.001346158211 0.980605814314 0.00149301299747 0.00124818458339 0.0011774435614 0.000314880542303 0.000324561345527
0.073984 0.805697096635 0.000558822909617 0.000560043341671 0.00055818977358 0.001069175332 0.001062661526 0.821608856833 0.000904380111232 0.001554511803 0.00155397501955 0.00136538911 0.001349714536 0.980633412036 0.00149277179342 0.00124958725608 0.00118283377702 0.000318086847507 0.000327799868618
0.074529 0.804540519794 0.000559265566683 0.000559065485147 0.000557762964947 0.001070404272 0.001063888662 0.820405184153 0.000901919079954 0.001557075449 0.00155574887285 0.001368925399 0.001353223377 0.980662403571 0.00149252970095 0.00125102390084 0.00118821156805 0.000321306388436 0.0003310513156
0.075076 0.803382737403 0.000559693406944 0.000558063390306 0.000557332797508 0.001071586278 0.001065069185 0.81919919881 0.000899427317694 0.001559573877 0.00155747272754 0.001372413501 0.001356684694 0.980692777251 0.00149224547914 0.00125249722961 0.0011935768503 0.000324538882281 0.000334315403698
0.075625 0.8022237643 0.000560029984689 0.000557037725804 0.000556894789 0.001072721612 0.001066203355 0.817990931363 0.000896760534826 0.001562007281 0.00155914722341 0.001375853386 0.001360098455 0.980724520947 0.00149170369837 0.00125400994871 0.00119892954444 0.000327784036475 0.000337591840464
0.076176 0.80106361514 0.000560366294767 0.000555989169123 0.000556423313 0.001073810545 0.001067291442 0.81678041253 0.000894090642068 0.001564375868 0.00156077300985 0.00137924503 0.001363464639 0.980757622062 0.00149115994389 0.00125556476267 0.00120426957229 0.000331041555869 0.000340880326092
0.076729 0.799902304395 0.000560702326202 0.000554918403291 0.000555915042 0.00107485336 0.001068333725 0.81556767318 0.000891417691438 0.001566679857 0.00156235073752 0.00138258842 0.00136678323 0.980792067538 0.00149061421572 0.00125716436026 0.00120959686059 0.000334311136707 0.000344180555686
0.077284 0.798739846356 0.000561038068056 0.000553826118661 0.000555370143 0.00107585035 0.001069330494 0.814352744333 0.000888741734872 0.001568919482 0.00156388106254 0.001385883551 0.00137005422 0.980827843848 0.00149006651384 0.00125881141234 0.00121491134096 0.000337592467706 0.00034749221805
0.077841 0.797576255131 0.000561373509424 0.000552713011598 0.000554788788 0.001076801817 0.00107028205 0.813135657161 0.000886062824196 0.001571094988 0.00156536464707 0.001389130425 0.00137327761 0.980864936997 0.00148951683827 0.00126050857541 0.00122021294631 0.000340885231174 0.00035081499563
0.0784 0.796411544645 0.00056170863944 0.000551579787679 0.000554171157 0.001077708076 0.001071188702 0.811916442983 0.000883381011129 0.001573206633 0.00156680215794 0.001392329052 0.001376453408 0.980903332514 0.00148896518899 0.00126225848425 0.00122550160966 0.000344189104234 0.000354148560752
0.078961 0.795245728643 0.000562043447272 0.000550427151528 0.000553517437 0.001078569449 0.001072050772 0.810695133264 0.000880696347288 0.001575254687 0.00156819426548 0.00139547945 0.001379581631 0.98094301546 0.00148841156601 0.00126406374625 0.00123077727394 0.000347503755018 0.00035749258291
0.079524 0.794078820686 0.000562377922128 0.000549255820271 0.000552827818 0.001079386271 0.001072868589 0.80947175961 0.000878008884182 0.001577239434 0.0015695416398 0.001398581646 0.001382662302 0.980983970421 0.00148785596933 0.00126592694129 0.00123603987854 0.000350828846364 0.000360846722545
0.080089 0.792910834156 0.000562712053252 0.000548066509173 0.000552102503 0.001080158885 0.001073642495 0.808246353772 0.000875318673201 0.001579161169 0.00157084496 0.001401635673 0.001385695454 0.981026181505 0.00148729839895 0.00126785061509 0.00124128937167 0.000354164033182 0.000364210633495
0.080656 0.791741782253 0.000563045829924 0.000546859941055 0.000551341698 0.001080887645 0.00107437284 0.807018947637 0.000872625765653 0.001581020201 0.00157210490221 0.001404641576 0.001388681126 0.981069632344 0.00148673885488 0.00126983727598 0.00124652570296 0.000357508963728 0.000367583966508
0.081225 0.790571677998 0.000563379241464 0.00054563684016 0.000550545618 0.001081572914 0.001075059985 0.805789573232 0.000869930212699 0.00158281685 0.00157332214845 0.001407599401 0.001391619367 0.981114306092 0.0014861773371 0.00127188939283 0.00125174882604 0.000360863280674 0.000370966358308
0.081796 0.789400534228 0.000563712277231 0.00054439793748 0.000549714479 0.001082215068 0.001075704298 0.804558262715 0.000867232065412 0.001584551449 0.00157449737895 0.001410509211 0.001394510231 0.981160185422 0.00148561384562 0.00127400939496 0.0012569586948 0.000364226619934 0.000374357445987
0.082369 0.788228363606 0.000564044926621 0.000543512401132 0.000548848512 0.001082814488 0.001076306163 0.80332504838 0.000864531374743 0.001586224342 0.00157563127824 0.001413371067 0.001397353784 0.981207252526 0.00148504838044 0.00127619965594 0.0012621552697 0.000367598607944 0.000377756853785
0.082944 0.787055178612 0.00056437717907 0.00054308136934 0.000547947949 0.001083371568 0.001076865966 0.802089962647 0.000861828191526 0.001587835888 0.00157672452711 0.001416185046 0.001400150094 0.981255489116 0.00148448094156 0.00127846250124 0.00126733851647 0.000370978866805 0.000381164204991
0.083521 0.78588099155 0.000564709024054 0.000542662348081 0.00054701303 0.001083886711 0.001077384109 0.800853038065 0.00085912256647 0.001589386456 0.00157777780924 0.001418951229 0.001402899241 0.981304876421 0.00148391152898 0.00128080020098 0.00127250840009 0.000374367009006 0.000384579112245
0.0841 0.784705814544 0.000565040451088 0.000542256104697 0.000546044002 0.001084360331 0.001077860999 0.799614307307 0.00085641455019 0.001590876427 0.0015787918066 0.001421669706 0.001405601311 0.981355395186 0.00148334014269 0.00128854509525 0.00127766488846 0.000377762643737 0.000388001181065
0.084681 0.783529659545 0.000565371449728 0.000541863379433 0.000545041119 0.001084792847 0.001078297055 0.798373803169 0.000853704193145 0.001592306195 0.00157976720309 0.001424340574 0.001408256399 0.981407025675 0.00148276678271 0.00129754208893 0.00128280795997 0.00038116537178 0.000391430014844
0.085264 0.782352538324 0.000565711542656 0.000541484894352 0.000544004639 0.001085184693 0.001078692705 0.797131558566 0.00085119449288 0.001593676165 0.00158194728178 0.001426963938 0.001410864607 0.981459747662 0.00148242332999 0.00130663453758 0.00128793758983 0.000384574786725 0.000394865203522
0.085849 0.781174462479 0.000566062732734 0.000541121345321 0.000542934829 0.00108553631 0.001079048385 0.795887606528 0.000848928358613 0.001594986754 0.00158441976062 0.001429539911 0.001413426045 0.981513540444 0.00148235984972 0.00131582120507 0.00129305375887 0.000387990477421 0.000398306333522
0.086436 0.779995443434 0.000566413473155 0.000540773402084 0.000541831963 0.001085848146 0.001079364542 0.794641980201 0.000846660243514 0.001596238391 0.00158685006041 0.001432068614 0.001415940829 0.981568382829 0.00148229615244 0.00132510077251 0.00129815645234 0.000391412021659 0.000401752987703
0.087025 0.778815492438 0.000566763753211 0.000540441709421 0.000540696317 0.001086120663 0.00107964163 0.79339471284 0.0008443901884 0.001597431518 0.00158923830974 0.001434550176 0.001418409083 0.981624253142 0.00148223223812 0.00133447184772 0.00130324565866 0.000394838993623 0.000405204736534
0.087616 0.77763462057 0.000567113562233 0.000540126879815 0.000539528179 0.001086354326 0.001079880115 0.79214583781 0.000842118234023 0.001598566585 0.00159158463498 0.001436984732 0.001420830941 0.981681129222 0.00148216810678 0.00134393295304 0.0013083213709 0.000398270960016 0.000408661149376
0.088209 0.776452838736 0.000567462889597 0.000539829500388 0.000538327839 0.001086549615 0.001080080469 0.79089538858 0.000839844421006 0.001599644056 0.0015938891595 0.001439372426 0.001423206543 0.981738988427 0.00148210375841 0.0013534825382 0.00131338358414 0.000401707482623 0.000412121783041
0.088804 0.775270157673 0.000567811724723 0.000539550127114 0.000537095595 0.001086707015 0.001080243174 0.789643398721 0.000837568789887 0.001600664406 0.00159615199986 0.001441713408 0.001425536034 0.981797807629 0.00148203919301 0.00136311896907 0.00131843229817 0.000405148111956 0.000415586190617
0.089401 0.774086587948 0.000568160057074 0.000539289284579 0.00053583175 0.001086827021 0.001080368721 0.788389901904 0.000835291381077 0.001601628121 0.00159837327699 0.001444007838 0.001427819571 0.981857563217 0.00148197441059 0.00137284054722 0.0013234675162 0.000408592397161 0.000419053920073
0.09 0.772902139962 0.000568507876158 0.000539047463984 0.000534536614 0.001086910136 0.001080457608 0.787134931894 0.00083301223491 0.001602535698 0.00160055309874 0.001446255882 0.001430057314 0.9819182311 0.00148190941114 0.00138264548564 0.00132848924631 0.000412039877323 0.000422524511788
0.090601 0.771716823948 0.000568855171529 0.000538825124556 0.000533210503 0.001086956873 0.001080510344 0.785878522551 0.000830731391593 0.001603387645 0.00160269157822 0.001448457714 0.001432249434 0.981979786702 0.00148184419467 0.00139253193615 0.00133349749885 0.000415490086284 0.000425997498431
0.091204 0.770530649977 0.00056920193278 0.000538622689025 0.000531853741 0.001086967751 0.001080527445 0.784620707822 0.000828448891234 0.001604184482 0.00160478881976 0.001450613514 0.001434396105 0.982042204973 0.00148177876117 0.00140249796851 0.00133849229169 0.000418942547705 0.000429472407515
0.091809 0.769343627952 0.000569548149558 0.00053844054899 0.000530469330643 0.001086943301 0.001080509433 0.783361521743 0.000826164773838 0.001604926737 0.00160684492778 0.00145272347 0.001436497514 0.982105460376 0.00148171311064 0.00141254159708 0.00134347363884 0.000422396788799 0.000432948756187
0.092416 0.768155767619 0.000569893811547 0.000538279054155 0.000529075277001 0.001086884058 0.001080456843 0.782100998431 0.000823879079279 0.00160561495 0.0016088599988 0.001454787778 0.00143855385 0.982169526903 0.00148164724309 0.00142266075026 0.00134844156574 0.000425852317588 0.000436426061399
0.093025 0.76696707856 0.000570238908482 0.000538138521966 0.000527675369608 0.001086790567 0.001080370213 0.780839172081 0.000821591847352 0.001606249673 0.00161083412703 0.001456806641 0.001440565311 0.982234378068 0.00148158115851 0.00143285329641 0.00135339609913 0.000429308644395 0.000439903830964
0.093636 0.765777570201 0.000570583430142 0.000538019228816 0.00052627021185 0.001086663381 0.001080250093 0.779576076966 0.000819303117717 0.001606831467 0.00161276740358 0.001458780269 0.001442532103 0.982299986913 0.0014815148569 0.00144311703654 0.00135833727102 0.000432765269048 0.000443381566058
0.094249 0.764587251808 0.000570927366353 0.000537921415971 0.000524860396294 0.001086503062 0.001080097037 0.77831174743 0.000817012929929 0.001607360902 0.00161465991467 0.001460708878 0.001444454437 0.982366326003 0.00148144833827 0.00145344970961 0.00136326511237 0.000436221687296 0.000446858758632
0.094864 0.763396132495 0.000571270706987 0.000537845281522 0.000523446509336 0.001086310175 0.001079911609 0.777046217886 0.000814721323439 0.001607838561 0.00161651174346 0.001462592693 0.001446332532 0.982433367441 0.0014813816026 0.00146384898522 0.00136817966588 0.000439677386874 0.000450334902848
0.095481 0.76220422122 0.000571668165846 0.000537790986865 0.000522029122379 0.001086085298 0.001079694381 0.775779522811 0.000813100639698 0.001608265035 0.00161832296685 0.001464431946 0.001448166614 0.982501082857 0.00148210634985 0.00147431247732 0.00137308097335 0.000443131848744 0.000453809479709
0.0961 0.76101152679 0.000572080517293 0.000537758651306 0.000520608798451 0.001085829014 0.001079445928 0.774511696745 0.000811669140455 0.001608640924 0.00162009366007 0.001466226872 0.001449956916 0.982569443416 0.00148305802058 0.00148483773689 0.00137796908088 0.000446584553529 0.00045728196221
0.096721 0.759818057864 0.000572492253397 0.000537748354004 0.00051918608947 0.001085541912 0.001079166838 0.773242774284 0.000810236467133 0.001608966838 0.00162182389221 0.001467977716 0.001451703677 0.982638419826 0.00148401276619 0.00149542225334 0.00138284403761 0.000450034967299 0.000460751822881
0.097344 0.758623822952 0.000572903362878 0.000537760130704 0.000517761533802 0.001085224588 0.001078857703 0.771972790076 0.000808802642222 0.001609243399 0.00162351372933 0.001469684732 0.001453407144 0.982707982334 0.00148497058665 0.00150606346078 0.00138770590353 0.000453482555701 0.000464218531235
0.097969 0.757428830418 0.000573313834509 0.000537793979143 0.000516335655572 0.001084877649 0.00107851912 0.770701778821 0.000807367688166 0.001609471233 0.00162516323234 0.001471348176 0.001455067568 0.982778100729 0.00148593148198 0.0015167587406 0.00139255473162 0.000456926777546 0.000467681539663
0.098596 0.756233088484 0.000573723657113 0.000537849853045 0.000514908967205 0.001084501704 0.001078151695 0.769429775262 0.000805931627332 0.001609650982 0.00162677245725 0.001472968314 0.001456685209 0.982848744353 0.00148689545218 0.00152750541401 0.00139739058968 0.000460367085986 0.000471140305198
0.099225 0.75503660523 0.000574132819569 0.000537927663484 0.00051348196463 0.00108409737 0.001077756041 0.768156814184 0.000804494482043 0.001609783292 0.00162834145644 0.001474545416 0.001458260331 0.982919882097 0.00148786249724 0.00153830075339 0.00140221354384 0.000463802924665 0.00047459427411
0.099856 0.753839388598 0.000574541310808 0.000538027280023 0.000512055132263 0.00108366527 0.001077332776 0.76688293041 0.000803056274543 0.001609868818 0.00162987028001 0.00147607976 0.001459793208 0.982991482409 0.00148883261717 0.0015491419791 0.00140702366369 0.000467233737995 0.000478042889554
0.100489 0.752641446392 0.000574949119815 0.000538148528224 0.000510628932734 0.001083206035 0.001076882524 0.765608158795 0.000801617027023 0.001609908225 0.0016313589713 0.001477571631 0.001461284117 0.983063513295 0.00148980581196 0.0015600262667 0.00141182102757 0.000470658960859 0.00048148558768
0.101124 0.751442786284 0.000575356235627 0.000538291194127 0.000509203819973 0.0010827203 0.001076405916 0.764332534223 0.000800176761619 0.001609902185 0.00163280757142 0.001479021316 0.001462733342 0.983135942326 0.00149078208162 0.00157095073594 0.00141660571099 0.000474078022412 0.000484921796414
0.101761 0.750243415813 0.000575762647339 0.000538455017014 0.000507780223387 0.001082208708 0.001075903588 0.763056091601 0.000798735500387 0.001609851381 0.00163421611417 0.001480429115 0.001464141175 0.983208736646 0.00149176142614 0.00158191246617 0.00142137780357 0.00047749034997 0.000488350944312
0.1024 0.74904334239 0.000576168344097 0.0005386396975 0.000506358561454 0.001081671903 0.001075376182 0.761778865856 0.000797293265335 0.001609756501 0.00163558463264 0.001481795329 0.00146550791 0.98328186297 0.00149274384553 0.00159290848755 0.00142613738972 0.000480895359947 0.000491772454323
0.103041 0.747842573299 0.000576573315103 0.000538844892436 0.000504939230166 0.001081110541 0.001074824345 0.760500891931 0.000795850078392 0.001609618241 0.00163691315358 0.001483120266 0.00146683385 0.983355287592 0.00149372933978 0.00160393579218 0.00143090384398 0.000484292468175 0.000495185737058
0.103684 0.7466411157 0.000576977549615 0.000539070216769 0.000503522607474 0.001080525278 0.001074248728 0.759222204778 0.000794405961438 0.001609437307 0.00163820170021 0.001484404242 0.001468119303 0.983428976393 0.0014947179089 0.00161499132852 0.00143575183237 0.000487681086062 0.000498590207797
0.104329 0.745438976635 0.000577381036944 0.000539315242469 0.00050210905546 0.001079916776 0.001073649991 0.757942839357 0.000792960936263 0.00160921441 0.00163945029469 0.001485647576 0.001469364584 0.983502894845 0.00149570955288 0.00162607200463 0.00144068798925 0.000491060616579 0.000501985272182
0.104976 0.744236163024 0.000577783766457 0.000539579503158 0.000500698910585 0.001079285705 0.001073028795 0.756662830628 0.000791515024632 0.001608950267 0.00164065895305 0.001486850592 0.001470570012 0.983577008013 0.00149670427173 0.00163717469691 0.00144571129436 0.00049443046089 0.000505370326115
0.105625 0.743032681675 0.000578237512372 0.000539862490787 0.000499292492666 0.001078632736 0.001072385807 0.755382213546 0.000790958340804 0.001608645607 0.00164182768684 0.001488013625 0.00147173591 0.983651280571 0.00149874461574 0.00164829623747 0.00145082062666 0.000497790011767 0.00050874477277
0.106276 0.741828539282 0.000578692465054 0.000540163655058 0.000497890098667 0.001077958547 0.001071721698 0.754101023059 0.000790434944256 0.001608301161 0.0016429565053 0.00148913701 0.001472862609 0.983725676797 0.0015008314047 0.00165943342993 0.00145601475916 0.00050113866141 0.000512108000414
0.106929 0.740623742433 0.000579146621366 0.000540482408134 0.000496492009007 0.001077263817 0.001071037144 0.752819294102 0.000789910605914 0.001607917667 0.00164404541534 0.001490221088 0.001473950446 0.98380016059 0.0015029246047 0.00167058304027 0.00146129235649 0.000504475797551 0.000515459398111
0.107584 0.739418297607 0.000579599969938 0.000540818121173 0.000495098474995 0.001076549233 0.001070332823 0.75153706159 0.000789385330709 0.001607495871 0.00164509442063 0.001491266209 0.00147499976 0.983874695471 0.00150502421571 0.00168174181049 0.00146665198833 0.00050780080219 0.000518798350373
0.108241 0.738212211183 0.00058005249946 0.000541170129067 0.0004937097308 0.001075815482 0.00106960942 0.750254360415 0.000788859123586 0.001607036523 0.0016461035204 0.001492272723 0.001476010899 0.983949244593 0.00150713023776 0.00169290644745 0.00147209211844 0.000511113054123 0.00052212423604
0.1089 0.73700548944 0.000580504198682 0.000541537727584 0.000492325986938 0.001075063257 0.001068867622 0.748971225439 0.000788331989484 0.001606540382 0.00164707271091 0.001493240989 0.001476984211 0.98402377075 0.00150924267083 0.00170407362976 0.00147761111838 0.000514411923783 0.000525436432069
0.109561 0.73579813856 0.000580955056413 0.000541920176962 0.000490947429001 0.001074293254 0.001068108116 0.747687691492 0.000787803933329 0.001606008209 0.00164800198824 0.001494171369 0.001477920054 0.98409823638 0.00151136151493 0.00171524001863 0.00148320725914 0.000517696789077 0.000528734309676
0.110224 0.734590164635 0.000581405061527 0.000542316699877 0.000489574219465 0.001073506171 0.001067331597 0.746403793362 0.000787274960074 0.00160544169022 0.00164889134343 0.001495064232 0.001478818786 0.98417260358 0.00151348677005 0.00172640224271 0.00148887871864 0.000520967011559 0.00053201724095
0.110889 0.733381573667 0.000581854202958 0.000542726486567 0.000488206499665 0.00107270271 0.00106653876 0.745119565793 0.000786745074629 0.0016048549284 0.00164974076701 0.001495919948 0.001479680772 0.984246834112 0.0015156184362 0.0017375569121 0.00149462358502 0.00052422195634 0.000535284588302
0.111556 0.732172371573 0.000582302469699 0.000543148689492 0.0004868443844 0.001071883575 0.001065730304 0.743835043481 0.00078621428195 0.00160425279358 0.00165055024838 0.001496738893 0.001480506384 0.984320889409 0.00151775651337 0.00174870061866 0.00150043985611 0.000527460986776 0.00053853571371
0.112225 0.730962564189 0.000582749850808 0.000543582432213 0.00048548796397 0.001071049472 0.00106490693 0.742550261061 0.000785682586955 0.00160363568364 0.00165131977194 0.00149752145 0.001481295992 0.984394730593 0.00151990100157 0.00175982993074 0.00150632544572 0.000530683455267 0.000541769980108
0.112896 0.729752157274 0.000583196335403 0.000544026802307 0.000484137306029 0.001070201108 0.00106406934 0.741265253112 0.000785149994581 0.00160300397527 0.00165204932638 0.001498268001 0.001482049978 0.984468318473 0.0015220519008 0.00177094140813 0.00151227818064 0.000533888723159 0.000544986742161
0.113569 0.728541156511 0.000583641912664 0.000544480861341 0.000482792450395 0.001069339196 0.001063218238 0.73998005414 0.000784616509759 0.00160235803732 0.00165273889173 0.001498978939 0.001482768719 0.984541613568 0.00152420921105 0.00178203158606 0.00151829580749 0.000537076136882 0.00054818535545
0.114244 0.727329567517 0.000584086571834 0.000544943635379 0.000481453415702 0.001068464446 0.001062354332 0.738694698583 0.000784082137408 0.00160169822107 0.00165338845514 0.001499654652 0.001483452605 0.984614576106 0.00152637293233 0.0017930969968 0.00152437599911 0.000540245049188 0.000551365167406
0.114921 0.726117395839 0.000584530302219 0.000545414128222 0.00048012019132 0.001067577571 0.001061478326 0.737409220795 0.000783546882463 0.00160102486669 0.00165399799532 0.001500295542 0.001484102023 0.984687166044 0.00152854306463 0.00180413415256 0.00153051634789 0.00054339480872 0.000554525534481
0.1156 0.724904646966 0.000584973788735 0.00054589131163 0.000478792745205 0.001066679286 0.001060590931 0.736123655048 0.000783584407092 0.00160033829858 0.0016545674973 0.001500902007 0.001484717367 0.984759343074 0.00153136851237 0.00181513956424 0.00153671437895 0.000546524758468 0.000557665799622
0.116281 0.723691326328 0.000585416416716 0.000546374133999 0.000477471016005 0.001065770305 0.001059692854 0.734838035523 0.0007836964847 0.00159963882577 0.00165509694328 0.001501474451 0.001485299034 0.984831066635 0.00153428797323 0.00182610973378 0.00154296754132 0.000549634245391 0.000560785309643
0.116964 0.722477439303 0.000585858083912 0.00054686151573 0.000476154922077 0.001064851342 0.001058784807 0.733552396301 0.000783807453349 0.00159892674946 0.00165558631539 0.001502013282 0.001485847423 0.984902295932 0.00153721600814 0.00183704115346 0.00154927323299 0.000552722606895 0.000563883411293
0.117649 0.721262991219 0.000586298779866 0.000547352357342 0.000474844352521 0.001063923115 0.001057867497 0.732266771362 0.000783917307106 0.00159820235244 0.00165603559724 0.00150251891 0.001486362938 0.984972989936 0.00154015261708 0.00184793031635 0.00155562877468 0.000555789188503 0.000566959443156
0.118336 0.720047987362 0.000586738494186 0.000547845533881 0.000473539173166 0.001062986335 0.001056941635 0.730981194575 0.000784026040045 0.00159746590669 0.00165644477303 0.00150299175 0.001486845985 0.985043107409 0.00154309780006 0.00185877371473 0.00156203144085 0.000558833327622 0.000570012754713
0.119025 0.718832432975 0.000587177216543 0.000548339904105 0.00047223922304 0.00106204172 0.001056007929 0.729695699693 0.000784133646321 0.00159671766871 0.00165681383008 0.001503432217 0.001487296973 0.985112606909 0.00154605155708 0.00186956784404 0.00156847843788 0.000561854364481 0.000573042680597
0.119716 0.717616333269 0.000587614936672 0.000548834303155 0.000470944318099 0.001061089983 0.001055067088 0.728410320345 0.000784240120117 0.00159595788736 0.00165714275545 0.001503840733 0.001487716314 0.98518144681 0.00154901388815 0.00188030919718 0.00157496693243 0.000564851636739 0.000576048566434
0.120409 0.716399693423 0.000588051644369 0.000549327549204 0.000469654247439 0.001060131837 0.001054119818 0.727125090034 0.000784345455672 0.0015951867913 0.0016574315406 0.001504217716 0.001488104423 0.985249585308 0.00155198479325 0.0018909942796 0.00158149403262 0.000567824485006 0.000579029747245
0.121104 0.715182518593 0.000588487329498 0.000549818443371 0.000468368779289 0.001059167992 0.001053166825 0.725840042122 0.000784449647273 0.00159440460768 0.00165768017501 0.001504563593 0.001488461715 0.98531698045 0.0015549642724 0.00190161959218 0.00158805681692 0.000570772244752 0.000581985569183
0.121801 0.713964813912 0.000588921981986 0.000550305771382 0.00046708765282 0.001058199159 0.001052208815 0.724555209832 0.000784552689262 0.00159361154175 0.00165788865592 0.00150487879 0.00148878861 0.98538359013 0.00155795232559 0.00191218165834 0.00159465230823 0.000573694253103 0.000584915370582
0.1225 0.712746584498 0.000589355591823 0.000550788306423 0.000465810586935 0.001057226045 0.001051246487 0.723270626236 0.000784654576015 0.00159280779247 0.00165805698145 0.001505163736 0.001489085528 0.985449372121 0.00156094895282 0.00192267700375 0.00160127749607 0.000576589851819 0.00058781849432
0.123201 0.711527835459 0.000589788149064 0.000551264807924 0.000464537274222 0.001056249355 0.001050280543 0.72198632425 0.000784755301971 0.00159199354747 0.00165818515454 0.001505418861 0.001489352892 0.98551428408 0.00156395415408 0.00193310217596 0.00160792934269 0.000579458377619 0.000590694282428
0.123904 0.710308571898 0.000590219643829 0.000551734023701 0.000463267385378 0.001055269793 0.001049311679 0.720702336626 0.000784854861595 0.00159116898037 0.00165827318218 0.001505644596 0.001489591127 0.985578283572 0.00156696792939 0.0019434537333 0.00161460477163 0.000582299173358 0.000593542074777
0.124609 0.709088798918 0.000590650066303 0.000552194691913 0.000462000570066 0.001054288057 0.001048340589 0.719418695945 0.000784953249432 0.00159033426005 0.00165832107373 0.001505841377 0.001489800659 0.985641328082 0.00156999027874 0.00195372824848 0.0016213006898 0.000585111581205 0.000596361221528
0.125316 0.707868521626 0.000591055373984 0.000552645543636 0.000460736450194 0.001053304844 0.001047367964 0.718135434612 0.000785131532609 0.00158948953891 0.00165832884778 0.001506009636 0.001489981915 0.98570337503 0.00157308156418 0.00196392232928 0.00162801397236 0.000587894944096 0.000599151064019
0.126025 0.706647745143 0.00059142983327 0.000553085300314 0.000459474633118 0.001052320845 0.001046394492 0.716852584844 0.000785409014932 0.00158863496516 0.00165829652397 0.00150614981 0.001490135322 0.985764381804 0.00157625649419 0.00197403258685 0.00163474148479 0.000590648604462 0.000601910954095
0.126736 0.705426474604 0.000591803222515 0.000553512680085 0.00045821469958 0.00105133675 0.001045420855 0.715570178668 0.000785685203723 0.00158777067521 0.00165822413118 0.001506262337 0.001490261311 0.985824305754 0.00157944038027 0.00198405567366 0.00164148007255 0.000593371913997 0.00060464024177
0.127449 0.704204715165 0.000592175533006 0.000553926397884 0.000456956208789 0.001050353242 0.00104444773 0.71428824791 0.000785960090866 0.00158689679584 0.00165811170303 0.001506347652 0.001490360311 0.985883104231 0.00158263322243 0.00199398826563 0.00164822656729 0.000596064224127 0.000607338278187
0.128164 0.702982472013 0.000592546756093 0.000554325161453 0.000455698705233 0.001049371 0.001043475793 0.713006824188 0.000786233668301 0.00158601344795 0.00165795927725 0.001506406196 0.001490432753 0.985940734598 0.00158583502067 0.0020038270601 0.00165497780327 0.000598724886017 0.000610004423924
0.128881 0.701759750367 0.000592916883186 0.000554707680553 0.000454441708638 0.001048390698 0.001042505713 0.711725938905 0.000786505928033 0.00158512074453 0.00165776690396 0.001506438406 0.001490479066 0.985997154251 0.00158904577499 0.00201356880007 0.00166173060584 0.00060135325353 0.000612638036733
0.1296 0.700536555485 0.000593285905755 0.0005550726643 0.000453184722939 0.001047413004 0.001041538151 0.710445623243 0.00078677686212 0.00158421878934 0.00165753463862 0.001506444719 0.001490499684 0.986052320637 0.00159226548539 0.00202321025773 0.00166848179931 0.000603948694477 0.000615238478533
0.130321 0.699312892671 0.000593653815334 0.000555418824613 0.00045192723219 0.001046438582 0.001040573765 0.70916590815 0.000787046462703 0.00158330768215 0.00165726254136 0.001506425575 0.001490495035 0.986106191279 0.00159549415187 0.00203274824062 0.00167522821507 0.000606510568447 0.000617805116892
0.131044 0.698088767282 0.000594020603515 0.000555744871684 0.000450668704233 0.001045468086 0.001039613206 0.707886824337 0.000787314721968 0.00158238751564 0.00165695068579 0.001506381413 0.001490465549 0.986158723799 0.00159873177443 0.00204217959865 0.00168196669451 0.000609038243637 0.000620337328059
0.131769 0.696864184733 0.000594386261953 0.000556049521317 0.000449408591838 0.001044502164 0.001038657119 0.706608402269 0.000787581632188 0.00158145837402 0.00165659915318 0.001506312668 0.001490411658 0.98620987593 0.00160197835306 0.00205150122455 0.0016886940872 0.000611531095594 0.00062283448729
0.132496 0.6956391505 0.000594750782365 0.000556331499611 0.000448146327395 0.001043541462 0.00103770614 0.705330672155 0.00078784718567 0.00158052034054 0.00165620803157 0.001506219777 0.00149033379 0.986259605547 0.00160523388778 0.00206071005992 0.00169540726003 0.000613988503221 0.00062529597164
0.133225 0.694413670134 0.000595114156529 0.000556589530769 0.000446881332541 0.001042586611 0.0010367609 0.704053663942 0.000788111374808 0.0015795734899 0.0016557774229 0.001506103176 0.001490232374 0.98630787069 0.00160849837857 0.00206980309068 0.00170210309975 0.000616409850234 0.000627721174308
0.133956 0.693187749261 0.000595476376284 0.000556822352808 0.000445613014297 0.001041638239 0.00103582202 0.702777407303 0.000788374192043 0.00157861789906 0.00165530743385 0.0015059633 0.001490107834 0.986354629585 0.00161177182544 0.00207877734803 0.00170877852072 0.000618794523978 0.000630109487833
0.134689 0.691961393592 0.00059583743353 0.000557028711603 0.000444340764934 0.001040696964 0.001034890114 0.701501931635 0.000788635629898 0.0015776536334 0.00165479818809 0.00150580058 0.001489960599 0.986399840666 0.0016150542284 0.00208762992999 0.00171543045613 0.000621141925344 0.000632460309912
0.135424 0.690734608927 0.000596151506417 0.000557207362654 0.000443063965237 0.001039763397 0.001033965786 0.700227266044 0.000788719639958 0.00157668076222 0.00165424981669 0.001505615449 0.001489791091 0.986443462605 0.00161805754206 0.00209635798247 0.00172205587809 0.000623451456348 0.00063477304771
0.136161 0.689507401166 0.000596430799114 0.00055735707348 0.000441781985418 0.001038838135 0.001033049632 0.698953439339 0.000788673140397 0.00157569934869 0.00165366246101 0.001505408335 0.001489599732 0.986485454336 0.00162085717453 0.00210495870738 0.00172865178905 0.000625722527274 0.000637047118179
0.1369 0.688279776311 0.000596708967379 0.000557476623913 0.000440494183885 0.001037921771 0.001032142239 0.697680480026 0.000788625477635 0.00157470945495 0.00165303627884 0.001505179663 0.001489386943 0.986525775073 0.00162366440438 0.00211342937935 0.00173521523228 0.000627954556831 0.000639281936738
0.137641 0.687051740478 0.000596986004522 0.000557564807799 0.000439199912242 0.001037014884 0.001031244182 0.696408416292 0.000788576648899 0.00157371114408 0.00165237143426 0.001504929862 0.001489153138 0.986564384354 0.0016264792316 0.0021217673248 0.00174174329701 0.00063014696817 0.00064147694161
0.138384 0.685823299899 0.000597261903908 0.000557620435992 0.000437898511382 0.001036118045 0.001030356028 0.695137276006 0.00078852665147 0.00157270447504 0.00165166811116 0.001504659349 0.001488898736 0.986601242045 0.0016293016562 0.00212996994921 0.00174823310779 0.00063229920027 0.000643631562819
0.139129 0.684594460933 0.000597536658958 0.000557642335991 0.000436589313467 0.001035231812 0.001029478329 0.693867086699 0.000788475482651 0.00157168951128 0.00165092649763 0.001504368546 0.001488624145 0.986636308389 0.00163213167817 0.00213803472138 0.00175468185025 0.000634410695533 0.000645745253554
0.139876 0.683365230073 0.000597810263146 0.000557629350658 0.000435271649095 0.001034356734 0.001028611631 0.692597875565 0.000788423139795 0.0015706663108 0.00165014680417 0.001504057867 0.001488329775 0.98666954402 0.00163496929752 0.00214595918779 0.00176108675461 0.000636480905423 0.000647817466218
0.140625 0.682135613953 0.000598082710005 0.000557580339834 0.000433944839667 0.001033493344 0.001027756465 0.691329669446 0.000788369620297 0.00156963493698 0.00164932925003 0.001503727723 0.001488016033 0.986700910001 0.00163781451424 0.00215374096886 0.00176744511687 0.000638509296558 0.000649847669754
0.141376 0.680905619353 0.000598353993119 0.000557494190397 0.000432608203981 0.001032642167 0.00102691335 0.690062494821 0.000788314921579 0.00156859545682 0.00164847406811 0.001503378524 0.001487683317 0.986730367848 0.00164066732833 0.00216137776416 0.0017737542898 0.000640495337989 0.000651835341182
0.142129 0.679675253212 0.00059862410613 0.000557369801597 0.00043126105738 0.001031803713 0.001026082793 0.688796377804 0.000788259041116 0.00156754793192 0.0016475815086 0.001503010674 0.001487332027 0.986757879562 0.0016435277398 0.00216886735835 0.00178001168851 0.000642438517113 0.000653779968762
0.142884 0.67844452263 0.000598893042736 0.000557206103493 0.000429902712065 0.001030978478 0.001025265286 0.687531344127 0.000788201976407 0.00156649243268 0.00164665183407 0.001502624571 0.001486962555 0.986783407659 0.00164639574864 0.002176207621 0.00178621479511 0.000644338329936 0.000655681050757
0.143641 0.677213434881 0.000599160796688 0.000557002041657 0.000428532481663 0.001030166947 0.001024461311 0.686267419135 0.000788143724997 0.00156542902946 0.00164568532436 0.001502220612 0.001486575291 0.986806915203 0.00164927135486 0.00218339650974 0.00179236116889 0.000646194282604 0.000657538098437
0.1444 0.675981997418 0.000599427361796 0.000556756589005 0.000427149678049 0.001029369586 0.001023671331 0.685004627772 0.000788084284475 0.00156435780033 0.00164468227103 0.001501799186 0.001486170618 0.986828365841 0.00165215455845 0.00219043206962 0.00179844844378 0.000648005897553 0.000659350637907
0.145161 0.67475021788 0.000599680671298 0.000556468747667 0.000425753612559 0.001028586851 0.001022895797 0.683742994576 0.000787878912883 0.00156327882233 0.00164364298307 0.00150136068 0.001485748915 0.986847723827 0.00165483793536 0.00219731244899 0.00180447432402 0.000649772707825 0.000661118205829
0.145924 0.673518104106 0.000599887806848 0.000556137537977 0.000424343604462 0.00102781918 0.001022135146 0.682482543666 0.000787132627649 0.00156219217892 0.00164256778451 0.001500905473 0.001485310556 0.986864954066 0.00165675332404 0.00220403588351 0.00181043660513 0.000651494258787 0.000662840352702
0.146689 0.672285664136 0.000600093789722 0.000555762013167 0.000422918969445 0.001027066995 0.001021389797 0.681223298734 0.000786385799314 0.00156109795778 0.0016414570192 0.001500433937 0.001484855911 0.986880022139 0.00165867373339 0.00221060072335 0.00181633316273 0.000653170115665 0.000664516641584
0.147456 0.671052906225 0.000600298614728 0.000555341253788 0.000421479033984 0.001026330702 0.001020660153 0.67996528303 0.000785638434957 0.00155999625404 0.00164031103939 0.001499946443 0.001484385338 0.986892894347 0.00166059916343 0.00221700540637 0.00182216196419 0.000654799849276 0.000666146657033
0.148225 0.669819838848 0.000600502276726 0.000554874370473 0.000420023124106 0.001025610692 0.001019946602 0.678708519359 0.000784890541651 0.00155888716544 0.00163913021878 0.00149944335 0.001483899195 0.986903537738 0.00166252961414 0.00222324849098 0.00182792106429 0.000656383052175 0.000667729987963
0.148996 0.66858647071 0.000600704770625 0.00055436050272 0.000418550575988 0.001024907337 0.001019249512 0.677453030064 0.000784142126435 0.00155777079725 0.00163791494511 0.001498925014 0.001483397831 0.986911920147 0.00166446508553 0.00222932863845 0.00183360861739 0.000657919333248 0.000669266246786
0.149769 0.667352810757 0.000600906091384 0.000553798821225 0.00041706073455 0.00102422099 0.001018569235 0.67619883702 0.000783393196343 0.00155664725917 0.00163666562302 0.001498391783 0.001482881589 0.986918010238 0.00166640557759 0.0022352446235 0.00183922287416 0.000659408316423 0.000670755062461
0.150544 0.666118868182 0.000601106234013 0.00055318852896 0.000415552949732 0.001023551986 0.001017906105 0.674945961622 0.000782643758387 0.00155551666667 0.00163538267546 0.001497843997 0.001482350804 0.986921777532 0.00166835109034 0.00224099534291 0.00184476218335 0.000660849640961 0.000672196079272
0.151321 0.664884652435 0.000601305193574 0.000552528862229 0.000414026585286 0.001022900641 0.001017260436 0.673694424771 0.000781893819554 0.00155437914686 0.00163406653665 0.00149728199 0.001481805804 0.986923192456 0.00167030162376 0.00224657980408 0.00185022501015 0.000662242966174 0.000673588961511
0.1521 0.66365017323 0.000601502965178 0.000551819092054 0.000412481011445 0.001022267255 0.001016632522 0.67244424687 0.000781143386809 0.00155323482577 0.00163271765913 0.001496706086 0.001481246908 0.986922226369 0.00167225717786 0.00225199714132 0.0018556099092 0.000663587968742 0.000674933383437
0.152881 0.66241544056 0.000601699543986 0.000551058523936 0.000410915614772 0.001021652101 0.00101602264 0.671195447806 0.000780392467104 0.00155208384287 0.00163133651359 0.001496116602 0.00148067443 0.986918851618 0.00167421775264 0.00225724661483 0.00186091556072 0.000664884344467 0.000676229050282
0.153664 0.661180464701 0.000601894925211 0.000550246496641 0.000409329791982 0.001021055436 0.001015431042 0.669948046944 0.000779641067385 0.00155092633876 0.00162992358319 0.001495513846 0.001480088672 0.986913041566 0.0016761833481 0.00226232761022 0.00186614075072 0.000666131810151 0.000677475679304
0.154449 0.659945256224 0.000602089104114 0.000549382387942 0.000407722954971 0.001020477494 0.001014857964 0.668702063112 0.000778889194551 0.00154976246544 0.00162847936868 0.001494898118 0.001479489928 0.986904770643 0.00167815396424 0.00226723964562 0.00187128438605 0.000667330096367 0.000678673011952
0.155236 0.658709826002 0.000602287033696 0.000548465613141 0.000406094529061 0.001019918489 0.001014303614 0.667457514594 0.000777870699934 0.0015485923779 0.00162700438454 0.001494269708 0.001478878486 0.986894014374 0.00167977597121 0.00227198237172 0.0018763454833 0.000668478968668 0.000679820806758
0.156025 0.657474185225 0.000602495329366 0.000547495623431 0.000404443957789 0.001019378609 0.001013768183 0.666214419115 0.000776230190224 0.00154741623821 0.00162549916272 0.001493628894 0.001478254621 0.986880749442 0.00168057436621 0.00227655557738 0.00188132318587 0.000669578201115 0.000680918845675
0.156816 0.656238345403 0.000602702390306 0.000546471913145 0.000402770699957 0.001018858023 0.001013251836 0.664972793829 0.000774590221141 0.00154623421782 0.00162396424777 0.00149297595 0.001477618599 0.986864953714 0.00168137478502 0.0022809591919 0.00188621676188 0.00067062759598 0.000681966935741
0.157609 0.655002318383 0.000602908211768 0.00054539401087 0.000401074232495 0.001018356872 0.001012754716 0.663732655311 0.000772950810793 0.00154504649191 0.0016224001976 0.001492311134 0.001476970678 0.986846606298 0.00168217722765 0.00228519328119 0.00189102560459 0.00067162697959 0.000682964905176
0.158404 0.653766116354 0.000603112789059 0.000544261489309 0.000399354052554 0.001017875275 0.001012276942 0.662494019543 0.000771311977183 0.00154385323954 0.00162080758672 0.001491634695 0.001476311102 0.986825687581 0.0016829816941 0.00228925806048 0.00189574922947 0.000672576196731 0.000683912605062
0.159201 0.652529751859 0.000603316117536 0.000543073960382 0.000397609674414 0.001017413326 0.001011818607 0.661256901901 0.000769673738214 0.00154265464899 0.00161918700096 0.001490946873 0.001475640107 0.986802179279 0.00168378818436 0.00229315388908 0.00190038728786 0.000673475122968 0.000684809914215
0.16 0.651293237806 0.000603518192605 0.000541831078824 0.000395840634719 0.001016971094 0.00101137978 0.660021317146 0.000768036111702 0.00154145091052 0.00161753903957 0.001490247894 0.001474957916 0.98677606448 0.00168459669843 0.00229688127835 0.00190493955931 0.000674323654515 0.000685656732113
0.160801 0.650056587478 0.000603719009727 0.000540532541625 0.000394046493669 0.001016548619 0.001010960502 0.65878727941 0.000766399115372 0.00154024221972 0.00161586431515 0.001489537972 0.001474264744 0.986747327696 0.00168540723633 0.00230044088993 0.00190940595723 0.000675121722159 0.000686452988263
0.161604 0.648819814542 0.000603918564412 0.000539178090616 0.000392226827918 0.001016145919 0.001010560788 0.657554802181 0.000764762766849 0.00153902877845 0.00161416344696 0.001488817312 0.001473560788 0.986715954914 0.00168621979803 0.0023038335379 0.00191378653282 0.000675869273618 0.000687198636488
0.162409 0.647582933064 0.000604116852224 0.000537767506638 0.000390381242708 0.001015762978 0.001010180628 0.656323898297 0.000763127083655 0.00153781078746 0.00161243706911 0.001488086103 0.001472846238 0.986681933637 0.00168703438355 0.00230706019064 0.00191808146918 0.000676566288879 0.000687893663019
0.163216 0.646345957515 0.000604313868774 0.000536300621263 0.000388509365541 0.001015399757 0.001009819982 0.655094579929 0.000761492083233 0.00153658845333 0.0016106858253 0.001487344523 0.001472121268 0.986645252942 0.00168785099289 0.0023101219815 0.00192229108877 0.000677212774686 0.000688538077689
0.164025 0.645108902785 0.000604509609728 0.000534777306906 0.000386610848028 0.001015056186 0.001009478781 0.653866858569 0.000759857782914 0.00153536198339 0.00160891036502 0.001486592737 0.001471386042 0.986605903527 0.00168866962604 0.00231302019289 0.00192641585163 0.000677808772479 0.000689131923491
0.164836 0.643871784193 0.000604704070801 0.000533197482705 0.000384685366135 0.001014732167 0.001009156927 0.652640745018 0.000758224199948 0.00153413158435 0.0016071113494 0.001485830894 0.001470640708 0.986563877766 0.001689490283 0.00231575627889 0.00193045635588 0.000678354349749 0.00068967526791
0.165649 0.6426346175 0.000604997075145 0.000531561113174 0.000382732626133 0.001014427568 0.001008854294 0.651416249373 0.000755883922486 0.00153289746278 0.00160528944225 0.001485059132 0.001469885402 0.986519169761 0.00168949250332 0.00231833184381 0.0019344133409 0.000678849604956 0.00069016822003
0.166464 0.641397418917 0.000605313906254 0.000529868210802 0.000380752356614 0.001014142232 0.001008570722 0.650193381012 0.000753366418128 0.00153165982954 0.00160344531518 0.001484277572 0.001469120242 0.986471775395 0.00168928689161 0.00232074866455 0.00193828769137 0.000679294668079 0.000690610908172
0.167281 0.640160205121 0.000605629285586 0.000528118834237 0.000378744316551 0.001013875964 0.001008306024 0.648972148587 0.00075085081151 0.00153041888255 0.00160157964474 0.001483486321 0.001468345338 0.986421692387 0.00168908077533 0.00232300867919 0.00194208041607 0.000679689705465 0.000691003504731
0.1681 0.638922993261 0.000605943207593 0.000526313091674 0.000376708289951 0.001013628543 0.001008059975 0.647752560001 0.000748337129884 0.00152917482626 0.00159969310772 0.001482685471 0.001467560778 0.986368920348 0.00168887415448 0.00232511398898 0.00194579267894 0.000680034915973 0.000691346206751
0.168921 0.637685800976 0.000606255666789 0.000524451136731 0.000374644091856 0.00101339971 0.001007832323 0.646534622405 0.000745825400329 0.00152792785298 0.00159778638708 0.001481875098 0.001466766639 0.986313460838 0.00168866702907 0.00232706686895 0.00194942577427 0.00068033053117 0.000691639253268
0.169744 0.636448646403 0.000606566657749 0.000522533173161 0.000372551565963 0.001013189175 0.001007622781 0.645318342177 0.000743315649769 0.0015266781523 0.00159586016195 0.001481055261 0.001465962981 0.986255317424 0.00168845939908 0.00232886975078 0.00195298113944 0.000680576819029 0.000691882913515
0.170569 0.63521154819 0.00060687617511 0.000520559452488 0.000370430585236 0.001012996612 0.001007431025 0.644103724912 0.000740807904935 0.00152542590471 0.00159391511309 0.001480226004 0.001465149848 0.986194495734 0.00168825126453 0.00233052523716 0.00195646034693 0.000680774089043 0.000692077498137
0.171396 0.633974525509 0.00060718421357 0.000518530275408 0.000368281052663 0.00101282166 0.0010072567 0.642890775406 0.000738302192404 0.00152417128105 0.00159195191563 0.001479387353 0.001464327266 0.986131003526 0.00168804262541 0.00233203609318 0.00195986510528 0.000680922680345 0.00069222335359
0.172225 0.632737598066 0.000607490767885 0.00051644599422 0.000366102901359 0.001012663926 0.001007099413 0.641679497645 0.000735798538577 0.00152291444091 0.00158997124184 0.001478539317 0.001463495245 0.986064850737 0.00168783348172 0.00233340525489 0.00196319725868 0.000681022976121 0.000692320859472
0.173056 0.631500786117 0.000607795832875 0.000514307008472 0.000363896094275 0.001012522973 0.001006958735 0.640469894788 0.000733296969681 0.00152165553197 0.00158797375608 0.001477681886 0.001462653776 0.985996049551 0.00168762383346 0.00233463581834 0.001966458783 0.000681075396433 0.000692370444626
0.173889 0.630264110478 0.00060809940342 0.000512113769745 0.000361660629028 0.001012398333 0.001006834202 0.639261969156 0.000730797511788 0.00152039468236 0.00158596011802 0.001476815032 0.001461802835 0.985924614458 0.00168741368063 0.00233573104672 0.00196965177866 0.000681080403314 0.000692372568976
0.174724 0.629027592538 0.00060840147446 0.00050986677908 0.00035939652876 0.001012289498 0.001006725308 0.638055722213 0.000728300190776 0.00151913201074 0.00158393097286 0.001475938712 0.001460942376 0.985850562324 0.00168720302324 0.0023366943625 0.00197277848339 0.000681038501469 0.000692327742681
0.175561 0.627791254274 0.000608857865006 0.000507566585757 0.000357103853645 0.001012195919 0.001006631513 0.636851154558 0.00072535180987 0.00151786761067 0.00158188695575 0.001475052857 0.001460072337 0.985773912445 0.00168663704618 0.00233752934879 0.00197584125332 0.000680950235539 0.000692236511325
0.1764 0.626555118262 0.000609389227916 0.000505213791964 0.000354782693242 0.001012117008 0.001006552235 0.635648265905 0.000722183165676 0.0015166015555 0.00157982868725 0.001474157383 0.001459192634 0.98569468662 0.00168589473819 0.00233823974643 0.00197884256413 0.000680816193919 0.000692099470286
0.177241 0.625319207688 0.000609918748567 0.000502809052993 0.000352433164525 0.00101205214 0.00100648685 0.634447055071 0.000719017688843 0.00151533389596 0.00157775677181 0.001473252184 0.001458303166 0.98561290921 0.00168515066069 0.00233882946057 0.00198178500422 0.000680637017094 0.000691917251347
0.178084 0.624083546368 0.000610446419618 0.000500353068945 0.000350055424313 0.001012000644 0.001006434698 0.63324751996 0.000715855411924 0.00151406465779 0.00157567179479 0.001472337134 0.00145740381 0.985528607214 0.00168440481368 0.00233930253832 0.00198467128899 0.000680413381009 0.000691690540502
0.178929 0.622848158756 0.000610972233804 0.000497846593537 0.000347649654833 0.001011961809 0.001006395075 0.632049657549 0.000712696367244 0.00151279383686 0.00157357431927 0.001471412087 0.001456494423 0.985441810334 0.00168365719716 0.00233966317848 0.00198750422816 0.000680146013344 0.000691420069126
0.179776 0.621613069958 0.000611496183944 0.000495290434095 0.00034521607225 0.001011934883 0.001006367232 0.630853463873 0.000709540586908 0.00151152139892 0.00157146488682 0.001470476873 0.001455574839 0.985352551037 0.00168290781114 0.00233991573272 0.00199028673726 0.000679835691046 0.000691106609907
0.180625 0.620378305747 0.000612018262933 0.000492685446231 0.000342754920555 0.001011919067 0.001006350378 0.629658934008 0.000706388102782 0.001510247276 0.00156934401165 0.001469531301 0.001454644873 0.985260864637 0.00168215665561 0.00234006469325 0.00199302182949 0.000679483242464 0.000690750991592
0.181476 0.619143892579 0.000612538463747 0.000490032534193 0.000340266481895 0.001011913518 0.001006343681 0.628466062058 0.000703238946512 0.00150897136609 0.00156721217792 0.001468575159 0.001453704315 0.985166789359 0.00168140373058 0.0023401146802 0.00199571261543 0.000679089536958 0.000690354094904
0.182329 0.617909857603 0.000613056779442 0.000487332654454 0.000337751062498 0.00101191735 0.001006346261 0.627274841139 0.000700093149518 0.00150769352262 0.00156506984178 0.001467608208 0.001452752936 0.985070366414 0.00168064903604 0.00234007045957 0.00199836228168 0.000678655506062 0.000689916842193
0.183184 0.616676228677 0.00061357320315 0.000484586815343 0.000335209001064 0.001011929627 0.001006357192 0.626085263361 0.000696950743001 0.00150641356388 0.00156291742139 0.001466630191 0.00145179048 0.984971640071 0.00167989257199 0.00233993691627 0.00200097409892 0.000678182128427 0.000689440223275
0.184041 0.615443034382 0.000614087728084 0.00048179607466 0.000332640665938 0.001011949371 0.001006375501 0.624897319815 0.000693811757922 0.00150513126152 0.00156075530135 0.001465640822 0.001450816669 0.984870657733 0.00167913433844 0.00233971906322 0.00200355140886 0.000677670439912 0.000688925266151
0.1849 0.614210304039 0.000614600347536 0.000478961539142 0.000330046457446 0.001011975551 0.00100640017 0.623711000558 0.000690676225023 0.00150384633577 0.00155858382628 0.001464639792 0.001449831203 0.984767470013 0.00167837433538 0.00233942202277 0.00200609761016 0.000677121531079 0.00068837306458
0.185761 0.612978067719 0.000615366958407 0.000476084365135 0.00032742679981 0.00101200709 0.001006430131 0.622526294592 0.00068729295117 0.00150255846055 0.00155640329609 0.001463626768 0.001448833753 0.984662130811 0.0016777942906 0.0023390510325 0.00200861616822 0.000676536544818 0.000687784766068
0.186624 0.611746356262 0.000616164899681 0.000473165760546 0.000324782149065 0.00101204286 0.001006464266 0.621343189853 0.00068388054929 0.00150126725505 0.00155421396576 0.00146260139 0.001447823968 0.984554697392 0.00167723683405 0.00233861142465 0.00201111058695 0.000675916688121 0.000687161575813
0.187489 0.610515201289 0.000616960469957 0.000470206981527 0.000322112986737 0.001012081684 0.001006501408 0.620161673192 0.000680472128181 0.00149997228183 0.00155201604299 0.001461563273 0.001446801471 0.984445230462 0.00167667808559 0.00233810863373 0.00201358441522 0.000675263224866 0.000686504757367
0.188356 0.609284635219 0.000617753659946 0.000467209333004 0.000319419820695 0.001012122334 0.001006540338 0.61898173036 0.000677067720522 0.00149867304034 0.001549809683 0.001460512002 0.001445765858 0.984333794254 0.00167611804524 0.00233754817577 0.00201604122242 0.000674577479781 0.000685815628642
0.189225 0.608054691284 0.000618544460461 0.000464174169508 0.00031670318465 0.001012163525 0.001006579786 0.617803345987 0.000673667358749 0.00149736897255 0.00154759498206 0.001459447142 0.001444716696 0.984220456612 0.00167555671297 0.00233693563879 0.00201848461055 0.000673860834382 0.000685095588187
0.190096 0.606825403543 0.000619332862417 0.000461102892334 0.000313963636956 0.001012203925 0.001006618429 0.616626503574 0.000670271075051 0.00149605944821 0.00154537198813 0.001458368223 0.00144365353 0.984105289062 0.00167499408881 0.0023362766967 0.00202091818187 0.000673114742091 0.000684346076008
0.190969 0.6055968069 0.000620118856831 0.000457996952677 0.000311201759287 0.001012242143 0.001006654891 0.615451185468 0.000666878901376 0.00149474377022 0.00154314067912 0.001457274749 0.001442575875 0.983988366908 0.00167443017274 0.00233557706706 0.00202334554251 0.00067234071629 0.000683568607984
0.191844 0.604368937117 0.000620902434819 0.000454857848976 0.000308418154625 0.001012276736 0.001006687739 0.614277372846 0.000663490869419 0.00149342117057 0.00154090097236 0.001456166197 0.001441483214 0.983869769314 0.00167386496476 0.00233484252474 0.00202577029419 0.000671540334356 0.000682764763763
0.192721 0.603141830831 0.000621683587604 0.000451687128307 0.000305613445929 0.001012306202 0.001006715487 0.613105045704 0.000660107010614 0.00149209079923 0.00153865271696 0.001455042012 0.001440375006 0.983749579386 0.00167329846488 0.00233407888555 0.00202819600322 0.000670715244748 0.000681936190897
0.1936 0.601915525571 0.000622462306507 0.00044848638477 0.00030278827844 0.001012328986 0.00100673659 0.611934182832 0.000656727356177 0.00149075173087 0.0015363956933 0.001453901609 0.001439250679 0.983627884269 0.0016727306731 0.00233329199662 0.0020306262173 0.000669867166424 0.00068108459912
0.194481 0.600690059773 0.000623238582943 0.000445257260995 0.000299943312956 0.001012343472 0.001006749448 0.610764761799 0.000653351937056 0.00148940295931 0.00153412960385 0.001452744377 0.001438109629 0.983504775232 0.00167216158941 0.00233248771946 0.00203306444141 0.000668997881477 0.000680211780569
0.195364 0.599465472797 0.000624115761176 0.000442001445453 0.000297079227489 0.001012347985 0.001006752401 0.60959675894 0.000650067601255 0.0014880433864 0.00153185407869 0.001451569668 0.001436951224 0.983380347755 0.00167197942366 0.00233167193245 0.00203551411729 0.000668109250578 0.000679319589753
0.196249 0.598241804943 0.000625137718485 0.000438720674201 0.00029419671683 0.001012340791 0.001006743731 0.60843014933 0.000646911243619 0.00148667183083 0.00152956866344 0.001450376805 0.0014357748 0.983254701631 0.00167235161799 0.00233085050179 0.00203797863512 0.000667203204144 0.000678409957234
0.197136 0.597019097467 0.000626156793568 0.000435416735477 0.000291296486026 0.001012320096 0.001006721657 0.607264906774 0.000643758864408 0.00148528701364 0.00152727282431 0.001449165077 0.001434579661 0.983127941047 0.00167272465344 0.00233002929483 0.00204046129245 0.000666281751379 0.000677484884052
0.198025 0.595797392601 0.000627172975934 0.000432091459748 0.000288379256388 0.001012284042 0.00100668434 0.606101003781 0.000640610491644 0.00148388756765 0.0015249659379 0.001447933745 0.001433365078 0.983000174697 0.00167309853 0.0023292141399 0.00204296532185 0.000665346971341 0.00067654645889
0.198916 0.594576733564 0.000628186255205 0.000428746733241 0.00028544575508 0.001012230712 0.001006629875 0.604938411555 0.000637466153138 0.00148247201931 0.00152264729568 0.001446682029 0.001432130291 0.982871515855 0.00167347324768 0.00232841084695 0.00204549383354 0.000664401030222 0.000675596829701
0.199809 0.593357164586 0.000629196621139 0.000425384485928 0.000282496719554 0.00101215812 0.001006556298 0.603777099968 0.000634325876478 0.00148103880101 0.00152031609275 0.001445409122 0.001430874505 0.982742082496 0.00167384880648 0.00232762516581 0.00204804984679 0.000663446164251 0.000674638243754
0.200704 0.592138727928 0.000630204063599 0.000422006564881 0.000279532854423 0.001012064395 0.001006461751 0.602617040813 0.000631189689007 0.001479586402 0.0015179715384 0.001444114275 0.001429596988 0.982611987091 0.0016742252064 0.00232686243563 0.0020506361072 0.000662484538239 0.000673672854008
0.201601 0.590921443508 0.000631208572585 0.000418613793195 0.000276554562965 0.001011948973 0.001006345678 0.601458230044 0.000628057617867 0.00147811451086 0.00151561358983 0.001442797478 0.00142829773 0.982481266346 0.00167460244743 0.00232612512627 0.0020532541322 0.000661517139585 0.000672701657076
0.2025 0.589705320552 0.000632210138188 0.000415206508789 0.000273562107076 0.001011811916 0.001006208141 0.600300675062 0.000624929689958 0.00147662338644 0.0015132425738 0.001441459069 0.001426977065 0.982349920714 0.00167498052958 0.00232541438844 0.00205590488106 0.000660544396903 0.000671725084914
0.203401 0.588490368122 0.000633208750655 0.000411785053489 0.000270555748541 0.00101165329 0.001006049205 0.599144383215 0.000621805931961 0.00147511329665 0.00151085881247 0.001440099392 0.001425635334 0.982217950478 0.00167535945285 0.00232473134382 0.00205858930648 0.000659566748222 0.000670743575569
0.204304 0.587276595179 0.000634204400312 0.000408349773175 0.000267535756308 0.001011473163 0.001005868938 0.597989361738 0.000618686370334 0.00147358450279 0.00150846262215 0.001438718791 0.001424272877 0.982085355954 0.00167573921724 0.00232407709186 0.00206130834586 0.000658584628433 0.000669757567283
0.205209 0.586064010585 0.000635231744975 0.000404901012893 0.000264502407307 0.001011271602 0.001005667411 0.59683561775 0.000615688694634 0.0014720372688 0.00150605431769 0.001437317615 0.001422890037 0.981952137499 0.00167640600926 0.0023234527091 0.00206406294218 0.00065759847587 0.000668767511721
0.206116 0.584852623096 0.000636371520467 0.000401439126269 0.000261455977418 0.001011048678 0.001005444693 0.595683158256 0.000613086985811 0.00147047185511 0.00150363420685 0.001435896212 0.00142148716 0.981818295498 0.00167802942322 0.00232285925745 0.0020668540161 0.000656608740699 0.000667773855808
0.207025 0.583642441369 0.000637508040349 0.000397964469034 0.000258396747784 0.001010804465 0.001005200857 0.594531990146 0.000610488653468 0.00146888852352 0.00150120259114 0.001434454935 0.001420064593 0.981683830378 0.00167965641693 0.00232229777084 0.00206968249005 0.000655615871622 0.000666777053265
0.207936 0.582433473961 0.000638641294169 0.000394477400192 0.000255325008795 0.001010539033 0.001004935977 0.593382120197 0.000607893718847 0.00146728753334 0.00149875977146 0.001432994138 0.001418622687 0.981548742601 0.00168128699038 0.00232176926268 0.00207254927403 0.00065462032588 0.000665777569809
0.208849 0.581225729325 0.000639771271596 0.000390978285193 0.000252241051109 0.001010252458 0.001004650127 0.592233555073 0.000605302203032 0.00146566914038 0.00149630604213 0.001431514174 0.001417161793 0.981413032656 0.00168292114358 0.00232127472903 0.00207545526011 0.000653622564345 0.000664775863091
0.209764 0.580019215816 0.000640897962447 0.000387467492622 0.000249145174378 0.001009944815 0.001004343383 0.591086301321 0.000602714126918 0.00146403360395 0.00149384168775 0.001430015404 0.001415682264 0.981276701084 0.00168455887652 0.00232081512479 0.00207840134364 0.00065262305152 0.000663772409357
0.210681 0.578813941687 0.00064202135665 0.000383945394578 0.000246037681735 0.001009616182 0.001004015823 0.589940365379 0.000600129511208 0.00146238117775 0.00149136699406 0.001428498185 0.001414184454 0.981139748448 0.0016862001892 0.00232039139589 0.00208138839815 0.000651622253836 0.000662767676889
0.2116 0.577609915092 0.000643141444268 0.000380412370591 0.000242918881989 0.001009266637 0.001003667526 0.58879575357 0.000597548376451 0.00146071211597 0.00148888223787 0.00142696288 0.001412668722 0.981002175355 0.00168784508163 0.00232000445579 0.00208441728824 0.000650620648085 0.000661762147652
0.212521 0.576407144086 0.000644258215485 0.000376868802002 0.000239789094007 0.00100889626 0.001003298573 0.587652472106 0.000594970743001 0.00145902667225 0.00148638769271 0.001425409852 0.001411135426 0.980863982449 0.0016894935538 0.00231965519109 0.00208748887323 0.000649618709725 0.000660756304007
0.213444 0.575205636622 0.000645371660631 0.000373315075878 0.000236648636818 0.001008505132 0.001002909045 0.586510527086 0.000592396631044 0.00145732509572 0.00148388362564 0.001423839463 0.001409584927 0.980725170407 0.00169114560572 0.0023193444634 0.00209060398955 0.000648616922979 0.000659750628731
0.214369 0.574005400555 0.000646481770143 0.000369751588152 0.000233497841495 0.001008093337 0.001002499024 0.585369924497 0.000589826060575 0.00145560763897 0.00148137029897 0.001422252083 0.001408017585 0.980585739946 0.00169280123738 0.00231907310684 0.00209376347005 0.000647615772481 0.000658745616636
0.215296 0.572806443643 0.000647610442477 0.000366178733149 0.000230337044916 0.001007660956 0.001002068595 0.584230670217 0.000587436067625 0.00145387454704 0.00147884797006 0.001420648078 0.001406433767 0.980445691819 0.00169482643429 0.00231884192427 0.00209696812807 0.000646615753284 0.000657741764823
0.216225 0.571608773542 0.00064878242897 0.00036259691849 0.000227166589861 0.001007208076 0.001001617843 0.58309277001 0.000585426738357 0.00145212606857 0.00147631688894 0.001419027817 0.001404833835 0.980305026818 0.00169763787591 0.00231865169356 0.00210021876504 0.000645617355869 0.000656739569033
0.217156 0.570412397813 0.000649950923913 0.000359006552574 0.000223986830474 0.001006734784 0.001001146855 0.581956229532 0.000583419975209 0.0014503624486 0.00147377730202 0.001417391673 0.001403218158 0.980163745771 0.00170045537015 0.00231850315729 0.00210351617051 0.000644621082912 0.00065573953557
0.218089 0.569217323919 0.000651115917732 0.000355408049046 0.000220798130266 0.001006241165 0.00100065572 0.580821054328 0.000581415793201 0.00144858392977 0.0014712294493 0.001415740016 0.001401587101 0.980021849548 0.00170327891701 0.00231839702849 0.00210686112079 0.000643627430762 0.000654742173052
0.219024 0.568023559222 0.000652277400966 0.000351801833827 0.000217600853858 0.001005727311 0.001000144526 0.579687249834 0.000579414207228 0.00144679075515 0.00146867356694 0.001414073222 0.001399941036 0.979879339048 0.00170610851649 0.00231833400175 0.00211025436909 0.000642636913189 0.000653747992074
0.219961 0.566831110992 0.000653435364303 0.000348188333377 0.000214395386852 0.00100519331 0.000999613364 0.578554821377 0.000577415232051 0.00144498316253 0.00146610988361 0.001412391664 0.001398280334 0.979736215218 0.00170894416859 0.00231831472392 0.00211369665969 0.00064165004104 0.000652757509011
0.2209 0.5656399864 0.000654589798559 0.000344567983494 0.000211182118931 0.001004639254 0.000999062326 0.577423774175 0.0005754188823 0.00144316139316 0.00146353862417 0.001410695719 0.001396605364 0.979592479039 0.0017117858733 0.00231833981917 0.00211718872265 0.000640667323941 0.000651771244055
0.221841 0.56445019252 0.000655740694664 0.000340941228194 0.000207961450428 0.001004065236 0.000998491504 0.576294113338 0.000573425172481 0.00144132568193 0.00146096000543 0.001408985764 0.001394916501 0.979448131529 0.00171463363064 0.00231840987942 0.00212073126515 0.000639689285646 0.000650789719641
0.222784 0.563261736331 0.000656888043698 0.000337308519627 0.000204733795978 0.001003471351 0.000997900993 0.575165843868 0.000571434116966 0.00143947626643 0.00145837424255 0.001407262179 0.001393214119 0.979303173747 0.00171748744059 0.00231852546467 0.00212432498379 0.000638716446978 0.000649813463826
0.223729 0.562074624718 0.000658031836849 0.000333670313976 0.000201499584407 0.001002857692 0.000997290888 0.574038970662 0.00056944573 0.00143761337685 0.00145578154275 0.001405525341 0.001391498592 0.979157606791 0.00172034730317 0.00231868709967 0.00212797055514 0.000637749332718 0.00064884300705
0.224676 0.56088886447 0.000659172065453 0.000330027079782 0.000198259256568 0.001002224355 0.000996661286 0.572913498507 0.000567460025699 0.00143573724815 0.00145318210552 0.001403775632 0.001389770296 0.979011431798 0.00172321321836 0.00231889527215 0.0021316686422 0.000636788471578 0.000647878887094
0.225625 0.559704462281 0.00066031441142 0.000326379294156 0.000195013265655 0.00100157144 0.000996012284 0.571789432088 0.00056582710333 0.00143384810796 0.0014505761315 0.001402013434 0.00138802961 0.978864649941 0.00172672152436 0.00231915045375 0.00213541988311 0.000635834401398 0.000646921638804
0.226576 0.558521424753 0.000661456114897 0.000322727441975 0.000191762087033 0.001000899044 0.000995343983 0.570666775982 0.000564377704125 0.00143194618473 0.00144796381127 0.001400239127 0.00138627691 0.978717262437 0.00173056779697 0.00231945306407 0.00213922490311 0.000634887651912 0.00064597180291
0.227529 0.557339758393 0.000662594211595 0.000319072017502 0.000188506208273 0.001000207266 0.00099465648 0.569545534662 0.000562929985143 0.00143003170473 0.00144534532882 0.001398453096 0.001384512575 0.978569270539 0.00173442215849 0.00231980349657 0.00214308430931 0.000633948769042 0.000645029929262
0.228484 0.556159469616 0.000663728693288 0.000315413528315 0.000185246138246 0.000999496209 0.000993949879 0.568425712497 0.000561483956286 0.00142810489312 0.00144272086691 0.001396655723 0.001382736984 0.978420675541 0.00173828460891 0.00232020211281 0.00214699868789 0.000633018290467 0.000644096559673
0.229441 0.554980564744 0.000664859551877 0.000311752490623 0.000181982405047 0.000998765973 0.00099322428 0.567307313751 0.000560039627369 0.00142616597394 0.0014400905994 0.001394847394 0.001380950517 0.978271478777 0.00174215514823 0.00232064923837 0.00215096861214 0.000632096766687 0.000643172252168
0.2304 0.553803050007 0.000665986779396 0.000308089434729 0.00017871556014 0.000998016664 0.000992479786 0.566190342587 0.000558597008122 0.0014242151672 0.00143745469633 0.001393028493 0.001379153553 0.978121681618 0.00174603377646 0.00232114516356 0.00215499462474 0.000631184745259 0.000642257554905
0.231361 0.552626931546 0.000667110367984 0.000304424898418 0.000175446179072 0.000997248383 0.000991716505 0.565074803064 0.000557156108192 0.00142225269194 0.00143481332427 0.001391199407 0.001377346475 0.977971285482 0.00174992049358 0.00232169014836 0.00215907726114 0.000630282775906 0.000641353034146
0.232324 0.551452215409 0.000668230309932 0.000300759436689 0.000172174862252 0.000996461236 0.00099093454 0.563960699142 0.000555716937144 0.001420278718 0.00143216664189 0.001389360518 0.001375529663 0.977820291818 0.0017538152996 0.00232228441726 0.00216321702902 0.000629391416072 0.000640459242844
0.233289 0.550278907555 0.000669346597638 0.000297093616985 0.000168902241846 0.000995655331 0.000990133998 0.562848034677 0.000554279504456 0.001418290032 0.00142951480456 0.001387512215 0.0013737035 0.977668702123 0.00175771819453 0.00232292815918 0.00216741441962 0.000628511225449 0.000639576746638
0.234256 0.549107013852 0.000670459223632 0.000293428022256 0.000165628977308 0.000994830775 0.000989314986 0.561736813426 0.000552843819524 0.001416284816 0.00142685796308 0.001385654883 0.001371868366 0.977516517928 0.00176162917836 0.00232362153674 0.00217166990192 0.000627642762611 0.000638706110164
0.235225 0.547936540082 0.000671562557839 0.000289763249434 0.000162355765908 0.000993987675 0.000988477614 0.560627039047 0.000551515699158 0.001414263408 0.00142419626116 0.00138378891 0.001370024645 0.97736374081 0.00176572219432 0.0023243646682 0.00217598392609 0.000626786591874 0.000637847907435
0.236196 0.546767491935 0.000672643634642 0.000286099913731 0.000159083338587 0.000993126143 0.000987621991 0.559518715097 0.000550539001982 0.001412226147 0.00142152983815 0.001381914682 0.001368172716 0.977210372383 0.00177040001763 0.00232515764848 0.00218035692009 0.000625943274723 0.000637002704274
0.237169 0.545599875017 0.000673721077718 0.000282438645819 0.000155812473256 0.000992246289 0.000986748228 0.558411845038 0.000549563145656 0.001410173372 0.00141885883275 0.001380032584 0.001366312965 0.977056414303 0.001775087476 0.0023260005357 0.00218478929462 0.00062511338544 0.000636171072465
0.238144 0.544433694845 0.000674794880239 0.000278780096303 0.00015254398865 0.000991348222 0.000985856436 0.557306432232 0.000548588136365 0.001408105424 0.0014161833733 0.001378143006 0.001364445772 0.976901868268 0.00177978456944 0.00232689335418 0.00218928143652 0.00062429749195 0.000635353598495
0.239121 0.54326895685 0.000675865035499 0.000275124934443 0.000149278757245 0.000990432058 0.000984946729 0.556202479946 0.000547613980245 0.001406022642 0.00141350358714 0.001376246331 0.00136257152 0.976746736014 0.00178449129794 0.00232783609637 0.00219383371169 0.000623496166177 0.000634550848304
0.2401 0.542105666378 0.00067693153691 0.000271473851393 0.000146017705105 0.000989497908 0.00098401922 0.555099991351 0.000546640683388 0.001403925368 0.00141081959747 0.001374342947 0.001360690591 0.97659101932 0.0017892076615 0.00232882872806 0.0021984464656 0.00062270998423 0.000633763409683
0.241081 0.540943828689 0.000677994378002 0.000267827561022 0.000142761820101 0.000988545888 0.000983074023 0.553998969521 0.000545668251839 0.001401813945 0.00140813152038 0.001372433241 0.001358803365 0.976434720008 0.00179393366012 0.00232987117393 0.00220312002103 0.000621939521046 0.000632991863926
0.242064 0.53978344896 0.00067905355242 0.00026418679784 0.000139512158221 0.000987576113 0.000982111255 0.552899417438 0.000544696691595 0.001399688716 0.00140543946959 0.001370517598 0.001356910225 0.976277839939 0.00179866929381 0.00233096333537 0.00220785468581 0.000621185355569 0.000632236794787
0.243049 0.538624532284 0.000680109053944 0.000260552325479 0.000136269851203 0.000986588698 0.000981131031 0.551801337991 0.000543726008608 0.001397550024 0.00140274355721 0.001368596402 0.001355011551 0.976120381014 0.00180341456257 0.00233210508593 0.00221265073818 0.000620448069205 0.000631498788448
0.244036 0.53746708367 0.000681160876454 0.000256924934832 0.000133036113874 0.000985583763 0.000980133468 0.550704733974 0.000542756208784 0.001395398212 0.00140004388691 0.001366670039 0.001353107723 0.975962345178 0.00180816946638 0.00233329626299 0.00221750843592 0.000619728243896 0.000630778429775
0.245025 0.536311108047 0.000682208351002 0.00025330544252 0.000129812256543 0.000984561424 0.000979118685 0.549609608092 0.000541795946947 0.001393233625 0.00139734056223 0.001364738893 0.001351199123 0.975803734416 0.00181294758153 0.00233453667926 0.00222242802022 0.000619026465642 0.000630076311523
0.246016 0.535156610263 0.000683226574206 0.000249694695377 0.000126599695284 0.000983521799 0.000978086802 0.548515962957 0.000541170047642 0.001391056607 0.00139463368082 0.001362803348 0.001349286126 0.975644550758 0.00181825991885 0.00233582611139 0.00222740971022 0.000618343310315 0.000629393027043
0.247009 0.534003595083 0.000684241156722 0.000246093576041 0.000123399958565 0.00098246501 0.000977037937 0.547423801093 0.000540544318741 0.001388867503 0.00139192333863 0.001360863785 0.001347369114 0.975484796271 0.00182358297734 0.0023371643205 0.00223245369764 0.00061767937402 0.000628729161264
0.248004 0.532852067195 0.000685252093056 0.000242502999566 0.000120214709227 0.000981391176 0.000975972212 0.546333124934 0.000539918764023 0.001386666657 0.00138920962693 0.001358920587 0.001345448463 0.975324473066 0.00182891675699 0.00233855103124 0.0022375601599 0.000617035239019 0.000628085312299
0.249001 0.531702031206 0.00068625937781 0.000238923921099 0.00011704575496 0.00098030042 0.000974889748 0.545243936826 0.000539293387249 0.001384454415 0.00138649263581 0.001356974135 0.001343524548 0.975163583297 0.0018342612578 0.00233998594954 0.00224272924731 0.000616411491711 0.000627462071595
0.25 0.530553491647 0.000687263005723 0.000235357331986 0.000113895067067 0.000979192864 0.000973790667 0.544156239028 0.000538668192157 0.001382231122 0.00138377244911 0.001355024809 0.001341597747 0.975002129158 0.00183961647978 0.00234146875109 0.00224796109439 0.000615808726179 0.000626860034808
0.251001 0.52940645297 0.000688262971625 0.000231804267848 0.000110764803588 0.00097806863 0.000972675091 0.543070033714 0.000538043182469 0.001379997122 0.00138104915302 0.001353072986 0.001339668433 0.974840112885 0.00184498242292 0.00234299909332 0.00225324180129 0.000615227531654 0.000626279796389
0.252004 0.528260919553 0.000689259270469 0.000228265808894 0.000107657328781 0.000976927841 0.000971543146 0.541985322972 0.000537418361885 0.001377752761 0.0013783228279 0.001351119044 0.00133773698 0.974677536757 0.00185035908723 0.00234457660588 0.00225854872766 0.000614668495904 0.00062572195491
0.253009 0.527116895696 0.000690251897314 0.000224743083344 0.000104575240355 0.000975770623 0.000970394955 0.540902108804 0.000536793734088 0.001375498384 0.00137571223794 0.00134916336 0.001335803758 0.974514403099 0.00185574647271 0.00234620089321 0.00226388204561 0.00061413220912 0.000625187105786
0.254016 0.525974385626 0.000691240847332 0.000221237272138 0.000101521400792 0.000974597102 0.000969230643 0.539820393133 0.000536169302739 0.001373234334 0.00137319075609 0.001347206308 0.00133386914 0.974350714269 0.00186114457935 0.0023478715493 0.00226924226166 0.000613619267294 0.000624675843152
0.255025 0.524833393497 0.000692226204521 0.000217749609268 9.84989666885e-05 0.000973407401 0.000968050337 0.538740177796 0.000535550300722 0.001370960957 0.00137065918517 0.001345248262 0.001331933492 0.974186472678 0.00186656239432 0.00234958813763 0.00227462988398 0.000613130254151 0.000624188770829
0.256036 0.523693923388 0.00069321136656 0.000214281389188 9.55114292227e-05 0.00097220165 0.000966854162 0.537661464551 0.000535137290325 0.001368678597 0.00136811774265 0.001343289593 0.001329997183 0.974021680771 0.00187234538434 0.00235135021003 0.00228004541881 0.0006126657666 0.000623726478388
0.257049 0.522555979309 0.000694192830024 0.000210833964679 9.2562656104e-05 0.000970979973 0.000965642247 0.536584255077 0.000534724020091 0.001366387596 0.00136556664521 0.001341330671 0.001328060579 0.97385634104 0.0018781398145 0.0023531572992 0.0022854893705 0.000612226392731 0.000623289568795
0.258064 0.521419565197 0.000695170590508 0.000207408762171 8.96569345128e-05 0.000969742499 0.000964414718 0.535508550972 0.00053431049254 0.001364088298 0.00136300610586 0.001339371864 0.001326124043 0.973690456017 0.00188394568479 0.002355008921 0.00229096223939 0.000611812724808 0.000622878636222
0.259081 0.52028468492 0.000696144643703 0.00020400727359 8.67990283288e-05 0.000968489358 0.000963171703 0.534434353758 0.000533896710189 0.001361781045 0.00136043634415 0.001337413537 0.001324187938 0.973524028277 0.00188976299523 0.00235690457874 0.00229646452566 0.000611425355388 0.000622494271574
0.2601 0.519151342278 0.000697114985426 0.000200631064954 8.39942286309e-05 0.000967220677 0.000961913333 0.533361664879 0.000533482675551 0.001359466178 0.00135785757316 0.001335456057 0.001322252624 0.97335706044 0.0018955917458 0.00235884375644 0.00230199673305 0.000611064869946 0.000622137079036
0.261121 0.518019541003 0.000698081611589 0.000197281786308 8.12484182995e-05 0.000965936585 0.000960639738 0.532290485704 0.000533068391134 0.001357144041 0.00135527001071 0.001333499784 0.001320318459 0.973189555169 0.00190143193651 0.00236082592861 0.002307559363 0.000610731856138 0.000621807650392
0.262144 0.516889284757 0.000699044518214 0.00019396117493 7.85681265987e-05 0.000964637215 0.000959351044 0.531220817528 0.000532653859445 0.001354814971 0.00135267387147 0.001331545079 0.001318385797 0.973021515163 0.00190728356736 0.00236285056479 0.00231315290012 0.000610426905778 0.000621506575721
0.263169 0.515760577142 0.00070000370143 0.000190671049892 7.59606080525e-05 0.000963322694 0.000958047386 0.530152661573 0.000532239082986 0.001352479309 0.00135006937521 0.001329592299 0.001316454994 0.972852943172 0.00191314663835 0.0023649171158 0.00231877784718 0.000610150601364 0.000621234453072
0.264196 0.514633421689 0.000700959157478 0.000187413335892 7.34338886575e-05 0.000961993158 0.000956728891 0.52908601899 0.000531824064253 0.001350137392 0.00134745674063 0.001327641799 0.001314526401 0.97268384198 0.00191902114948 0.00236702503708 0.00232443468609 0.000609903535201 0.000620991863849
0.265225 0.513507821871 0.000701924722643 0.000184190051943 7.09968336365e-05 0.000960648734 0.000955395693 0.528020890856 0.000531426647636 0.001347789559 0.00134483618179 0.001325693934 0.001312600366 0.972514214425 0.00192496151193 0.00236917375846 0.0023301239114 0.000609686284786 0.00062077941038
0.266256 0.512383781095 0.000702935968103 0.000181003327949 6.86591842408e-05 0.000959289555 0.000954047924 0.526957278183 0.000531092697112 0.001345436145 0.00134220792211 0.001323749051 0.001310677236 0.972344063378 0.00193110822747 0.00237136272484 0.00233584600794 0.000609499433368 0.000620597672906
0.267289 0.511261302707 0.000703943330838 0.000177855407241 6.6427417e-05 0.000957915756 0.000952685716 0.525895181911 0.000530758325007 0.001343077485 0.00133957217943 0.001321807499 0.001308757354 0.972173391757 0.00193726686681 0.00237359136952 0.00234160145244 0.000609343560682 0.000620447235432
0.268324 0.510140389993 0.000704946807229 0.000174748649134 6.42279140001e-05 0.000956527468 0.0009513092 0.524834602915 0.000530423533443 0.001340713914 0.00133692917337 0.001319869623 0.00130684106 0.972002202522 0.00194343742994 0.00237585911941 0.00234739072863 0.000609219246627 0.000620328686028
0.269361 0.509021046181 0.000705946393746 0.000171685538153 6.2029984e-05 0.000955124825 0.000949918512 0.523775542004 0.000530088324545 0.001338345763 0.00133427912627 0.001317935765 0.001304928693 0.971830498678 0.00194961991686 0.00237816540718 0.00235321430845 0.000609127063512 0.000620242605391
0.2704 0.507903274439 0.000706942086988 0.000168668691109 5.9833664e-05 0.000953707959 0.000948513784 0.522717999923 0.000529752700439 0.00133597344089 0.00133162226149 0.001316006263 0.001303020588 0.971658283269 0.00195581432758 0.00238050966899 0.00235907266123 0.000609067587597 0.000620189574419
0.271441 0.506787077879 0.000707933883652 0.000165700858063 5.7638988e-05 0.000952277006 0.000947095149 0.521661977354 0.000529416663252 0.00133360030747 0.00132895880133 0.001314081451 0.001301117077 0.971485559384 0.00196202066209 0.00238289133771 0.00236496625375 0.0006090413914 0.000620170162745
0.272484 0.505672459557 0.000708921780529 0.000162784932136 5.5445983e-05 0.0009508321 0.000945662742 0.520607474916 0.000529080215109 0.00133122802599 0.00132628897024 0.001312161664 0.001299218487 0.971312330155 0.00196823892039 0.00238530985838 0.00237089554823 0.000609049037972 0.000620184949395
0.273529 0.504559422476 0.000709905774531 0.000159923946222 5.3254677e-05 0.000949373374 0.000944216698 0.519554493169 0.000528743358152 0.00132885661452 0.00132361299435 0.001310247231 0.001297325145 0.971138598761 0.00197446910249 0.00238776467238 0.00237686100625 0.000609091094014 0.000620234507898
0.274576 0.503447969582 0.000710885862679 0.000157121088827 5.1065085e-05 0.000947900966 0.000942757149 0.518503032615 0.000528406094509 0.00132648609313 0.00132093110095 0.001308338474 0.001295437372 0.970964368411 0.00198071120838 0.00239025524726 0.00238286307317 0.0006091681244 0.000620319392781
0.275625 0.502338103774 0.000711950044535 0.00015437969196 4.8877226e-05 0.000946415008 0.000941284233 0.517453093696 0.000528049833192 0.00132411648521 0.00131824351711 0.001306435719 0.001293555487 0.970789642373 0.00198708913934 0.0023927810397 0.00238890220497 0.000609280682298 0.000620440181204
0.276676 0.501229827897 0.000713069794861 0.000151703242634 4.6691109e-05 0.000944915636 0.000939798083 0.5164046768 0.000527680602555 0.00132174781178 0.00131555047367 0.001304539281 0.001291679804 0.970614423949 0.0019935634452 0.00239534153375 0.00239497883574 0.000609429324667 0.000620597425673
0.277729 0.500123144746 0.000714185282272 0.000149095382115 4.45067399999e-05 0.000943402987 0.000938298835 0.515357782259 0.000527311045313 0.00131938009987 0.00131285220034 0.001302649477 0.001289810633 0.970438716485 0.00200005007133 0.00239793621908 0.00240109340801 0.000609614598642 0.000620791684031
0.278784 0.499018057071 0.000715296503625 0.000146559896677 4.2324121e-05 0.000941877195 0.000936786624 0.514312410354 0.000526941163737 0.00131701337675 0.00131014893311 0.001300766615 0.001287948282 0.970262523371 0.00200654901775 0.00240114397048 0.00240724635178 0.000609837052995 0.000621023506553
0.279841 0.497914567571 0.000716403455908 0.00014410072171 4.0143245e-05 0.000940338396 0.000935261585 0.513268561311 0.000526570960078 0.00131464767133 0.00130744090199 0.001298891003 0.001286093054 0.970085848039 0.00201306028444 0.00240533098314 0.00241343808634 0.000610097230496 0.0006212934431
0.2809 0.496812678902 0.000717506136205 0.000141721927692 3.7964105e-05 0.000938786728 0.000933723854 0.51222623531 0.000526200436594 0.00131228301641 0.00130472834646 0.001297022941 0.001284245248 0.969908693961 0.00201958387141 0.00240953673646 0.00241966903358 0.000610395667765 0.000621602027978
0.281961 0.495712393677 0.000718604541726 0.000139427711951 3.5786688e-05 0.000937222323 0.000932173568 0.511185432478 0.00052582959554 0.00130991944809 0.00130201150333 0.00129516273 0.001282405157 0.969731064663 0.00202611977865 0.00241376120086 0.00242593961029 0.000610732891434 0.000621949812451
0.283024 0.494613714462 0.000719698669772 0.000137222391314 3.3610971e-05 0.000935645321 0.000930610859 0.510146152899 0.000525458439172 0.00130755700194 0.00129929061246 0.00129331066 0.001280573074 0.969552963697 0.00203266800618 0.00241800436476 0.00243225020683 0.00061110944119 0.000622337314703
0.284089 0.493516643786 0.000720788517774 0.000135110373868 3.1436932e-05 0.000934055855 0.000929035867 0.509108396608 0.000525086969744 0.00130519572248 0.00129656591402 0.001291467023 0.001278749282 0.969374394675 0.00203922855398 0.00242226620536 0.00243860123526 0.000611525825275 0.000622765073647
0.285156 0.492421184135 0.000721910338439 0.000133096143565 2.9264539e-05 0.000932454062 0.000927448724 0.508072163598 0.00052469801807 0.00130283565334 0.00129383765355 0.001289632101 0.001276934063 0.969195361241 0.00204583683194 0.00242654672314 0.00244499307716 0.000611982568887 0.000623233604635
0.286225 0.491327337957 0.000723239449261 0.000131184237299 2.7093757e-05 0.000930840078 0.000925849568 0.507037453819 0.000524208550101 0.00130047684465 0.00129110607637 0.001287806174 0.001275127693 0.969015867085 0.00205266466876 0.00243084591557 0.00245142611827 0.000612480177101 0.000623743424319
0.287296 0.490235107663 0.000724563671552 0.000129379207191 2.4924543e-05 0.00092921404 0.000924238532 0.506004267181 0.000523719060685 0.00129811934629 0.00128837142912 0.001285989517 0.001273330444 0.968835915938 0.00205950527984 0.00243516379159 0.00245790072732 0.000613019160278 0.000624295040972
0.288369 0.489144495628 0.000725883002347 0.000127685588256 2.2756851e-05 0.000927576083 0.000922615753 0.504972603555 0.000523229552448 0.00129576321615 0.00128563396304 0.001284182398 0.001271542583 0.968655511575 0.00206635866516 0.00243950036741 0.00246441727301 0.00061360001432 0.000624888956491
0.289444 0.488055504194 0.000727197438826 0.000126107860834 2.0590629e-05 0.000925926342 0.000920981367 0.503942462773 0.000522740028026 0.00129340851555 0.00128289392956 0.001282385083 0.00126976437 0.968474657818 0.00207322482474 0.00244385566469 0.00247097611059 0.000614223226617 0.000625525671966
0.290521 0.486968135668 0.000728506978274 0.00012465040449 1.8425816e-05 0.000924264954 0.000919335507 0.502913844633 0.000522250490026 0.00129105530835 0.00128015158389 0.001280597829 0.001267996062 0.968293358524 0.00208010375856 0.00244822972472 0.00247757758563 0.000614889287628 0.000626205670216
0.2916 0.485882392327 0.000729811618119 0.000123282201 1.6262348e-05 0.000922592053 0.000917678308 0.501886748899 0.000521760941062 0.0012887036653 0.00127740718404 0.00127882089 0.00126623791 0.968111617597 0.00208699546664 0.00245262259355 0.00248422203766 0.000615598675139 0.000626929437097
0.292681 0.484798276419 0.00073111135589 0.000121950428 1.4100154e-05 0.000920907774 0.000916009907 0.500861175301 0.000521271383731 0.0012863536604 0.00127466098689 0.001277054515 0.001264490158 0.967929438986 0.00209389994896 0.00245703432364 0.00249090979444 0.000616351852191 0.000627697449712
0.293764 0.483715790162 0.000732406189255 0.000120654827 1.1939157e-05 0.000919212253 0.000914330436 0.49983712354 0.000520781820624 0.00128400537299 0.00127191325421 0.001275298945 0.001262753046 0.967746826679 0.00210081720554 0.00246146498336 0.00249764117356 0.000617149286756 0.000628510170489
0.294849 0.482634935749 0.000733696115996 0.000119395754 1.3029578e-05 0.000917505623 0.000912640031 0.498814593288 0.000520292254315 0.00128165888907 0.00126916425232 0.001273554417 0.001261026808 0.967563784707 0.00210774723637 0.00246591466004 0.0025044164844 0.00061799142983 0.000629368062786
0.295936 0.481555715346 0.000735283879835 0.000118173565 1.6407826e-05 0.00091578802 0.000910938824 0.49779358419 0.000519655087942 0.00127931429653 0.00126641424657 0.00127182116 0.001259311672 0.967380317144 0.00211498716612 0.00247038344618 0.00251123602222 0.00061887873134 0.0006302715711
0.297025 0.480478131097 0.000736914804451 0.000116988608 1.9794604e-05 0.000914059578 0.000909226948 0.496774095866 0.000518994486937 0.00127697169042 0.00126366350771 0.0012700994 0.001257607859 0.967196428106 0.00212228843858 0.00247487145534 0.0025181000678 0.000619811628101 0.000631221140628
0.298116 0.479402185124 0.000738539940881 0.000115841228 2.3189686e-05 0.00091232043 0.000907504537 0.495756127911 0.000518334317326 0.00127463117418 0.00126091230499 0.001268389355 0.001255915585 0.967012121754 0.00212960312017 0.00247937880443 0.0025250089052 0.000620790547594 0.000632217205537
0.299209 0.478327879529 0.000740159286438 0.000114731763 2.6592842e-05 0.000910570708 0.000905771725 0.494739679903 0.000517674582102 0.00127229284865 0.00125816091563 0.001266691234 0.001254235061 0.966827402287 0.0021369312109 0.00248390564147 0.00253196278834 0.000621815909854 0.000633260186856
0.300304 0.477255216395 0.000741772838574 0.00011366500829 3.0003837e-05 0.000908810546 0.000904028642 0.493724751395 0.000517015284261 0.00126995682869 0.00125540961623 0.001265005244 0.001252566488 0.966642273952 0.00214427271075 0.00248845211854 0.00253896196985 0.000622888125742 0.000634350500006
0.301401 0.476184197788 0.000743380594889 0.000112672297919 3.3422435e-05 0.000907040077 0.00090227542 0.492711341926 0.000516356426763 0.00126762323087 0.0012526586874 0.001263331582 0.001250910062 0.966456741033 0.00215162761974 0.00249301841622 0.00254600668568 0.000624007594433 0.000635488545101
0.3025 0.475114825759 0.000744982553109 0.000111760745276 3.6848398e-05 0.000905259431 0.00090051219 0.491699451018 0.000515698012551 0.00126529217805 0.00124990841093 0.001261670441 0.001249265974 0.966270807859 0.00215899593786 0.0024976047225 0.00255309716074 0.000625174709436 0.000636674722639
0.303601 0.474047102346 0.000746578711107 0.000110931612069 4.0281486e-05 0.000903468741 0.000898739082 0.490689078178 0.000515040044554 0.00126296380027 0.00124715907212 0.001260022006 0.001247634405 0.966084478803 0.00216637766512 0.00250221124843 0.00256023361073 0.000626389848657 0.000637909413453
0.304704 0.472981029576 0.000748169066891 0.000110186053884 4.3721454e-05 0.000901668136 0.000896956229 0.489680222905 0.000514382525669 0.00126063823008 0.00124441096009 0.001258386451 0.001246015533 0.965897758276 0.0021737728015 0.00250683822534 0.00256741622608 0.000627653379871 0.000639192986833
0.305809 0.471916609464 0.000750078545231 0.000109525105718 4.7168057e-05 0.000899857747 0.000895163758 0.488672884683 0.000513585886097 0.00125831560961 0.00124166436478 0.001256763951 0.001244409523 0.965710650735 0.0021815461328 0.00251148590686 0.00257464519572 0.000628965659294 0.000640525811851
0.306916 0.470853844018 0.000752100231946 0.0001089496766 5.0621044e-05 0.000898037703 0.000893361797 0.487667062993 0.000512739008237 0.00125599608455 0.00123891958063 0.001255154664 0.001242816539 0.965523160675 0.00218946724427 0.00251615456629 0.00258192068286 0.000630327040869 0.000641908229953
0.308025 0.46979273524 0.000754114979992 0.000108460532176 5.4080165e-05 0.000896208134 0.000891550475 0.486662757307 0.000511893074029 0.00125367980757 0.00123617690447 0.001253558747 0.001241236733 0.965335292636 0.00219740266668 0.00252084450285 0.0025892428451 0.000631737854388 0.000643340580225
0.309136 0.468733285128 0.000756122786947 0.000109801013898 5.7545166e-05 0.000894369166 0.000889729919 0.485659967094 0.000511048086718 0.00125136693615 0.00123343663357 0.001251976349 0.001239670252 0.965147051203 0.00220535240005 0.00252555602604 0.00259661182006 0.000633198425378 0.000644823195736
0.310249 0.467675495675 0.000758123650558 0.000112773642949 6.1015788e-05 0.000892520928 0.000887900256 0.484658691822 0.000510204049505 0.00124905763575 0.00123069906967 0.001250407607 0.001238117233 0.964958440995 0.00221331644436 0.00253028948433 0.00260402772908 0.000634709060914 0.000646356381116
0.311364 0.466619368876 0.000760117568728 0.000115760547618 6.4491774e-05 0.000890663545 0.000886061612 0.48365893096 0.000509360965565 0.00124675207379 0.00122796451951 0.001248852653 0.001236577809 0.964769466677 0.00222129479963 0.00253504524518 0.00261149067955 0.000636270063543 0.000647940440659
0.312481 0.465564906725 0.000762104539519 0.000118759764 6.7972859e-05 0.000888797144 0.00088421411 0.482660683976 0.000508518838046 0.00124445042792 0.0012252332868 0.001247311613 0.001235052098 0.964580132962 0.00222928746585 0.00253982370056 0.00261900076008 0.00063788171333 0.000649575663923
0.3136 0.464512111221 0.000764084561159 0.00012176950727 7.145878e-05 0.000886921849 0.000882357877 0.481663950348 0.000507677670054 0.00124215287773 0.0012225056826 0.001245784599 0.001233540218 0.964390444594 0.00223729444302 0.00254462526541 0.00262655804492 0.000639544283174 0.000651262319929
0.314721 0.463460984365 0.000766057632025 0.00012478815494 7.4949268e-05 0.000885037785 0.000880493033 0.480668729557 0.000506837464661 0.00123985960992 0.00121978201845 0.001244271719 0.001232042273 0.964200406363 0.00224531573114 0.00254945039561 0.00263416258736 0.000641258033517 0.000653000668695
0.315844 0.462411528168 0.000768406512899 0.000127814226229 7.8444054e-05 0.000883145074 0.000878619702 0.479675021094 0.000505866725051 0.00123757081634 0.00121706260868 0.001242773071 0.00123055836 0.964010023106 0.00225385923916 0.00255429955697 0.00264181442785 0.000643023203359 0.000654790957437
0.316969 0.461363744648 0.00077087392116 0.000130846370132 8.1942863e-05 0.000881243838 0.000876738005 0.478682824463 0.000504853844513 0.00123528669179 0.00121434777041 0.001241288743 0.001229088568 0.963819299691 0.00226258616051 0.00255917326027 0.00264951357741 0.000644840022648 0.000656633414161
0.318096 0.460317635833 0.000773333048054 0.000133883350208 8.5445418e-05 0.000879334199 0.000874848061 0.477692139178 0.000503842391418 0.00123300744225 0.00121163782047 0.001239818816 0.001227632975 0.963628241036 0.00227132859639 0.00256407203524 0.00265726004175 0.000646708704061 0.000658528253548
0.319225 0.459273203767 0.000775783891728 0.000136924036152 8.8951443e-05 0.000877416276 0.00087294999 0.476702964772 0.000502832369009 0.00123073327042 0.00120893308072 0.001238363361 0.001226191653 0.963436852101 0.0022800865468 0.00256899644591 0.00266505379929 0.00064862944664 0.000660475677029
0.320356 0.458230450506 0.000778226450513 0.000139967388694 9.2460656e-05 0.000875490188 0.00087104391 0.475715300795 0.000501823780497 0.00122846438993 0.00120623387467 0.001236922439 0.001224764664 0.96324513788 0.00228886001173 0.00257394708758 0.00267289481443 0.00065060243385 0.000662475866365
0.321489 0.457189378124 0.000780660722928 0.000143012458156 9.5972771e-05 0.000873556053 0.000869129939 0.474729146816 0.000500816629041 0.00122620101511 0.00120354052674 0.001235496105 0.001223352057 0.963053103418 0.00229764899119 0.00257892458798 0.00268078302143 0.000652627823116 0.000664528993666
0.322624 0.456149988713 0.000783086707673 0.000146058372679 9.9487502e-05 0.000871613988 0.00086720819 0.47374450243 0.000499810917765 0.00122394336576 0.00120085336323 0.001234084398 0.001221953878 0.962860753789 0.00230645348517 0.00258392961409 0.00268871834257 0.000654705776505 0.000666635200992
0.323761 0.455112284388 0.000785504403616 0.000149104325753 0.000103004559 0.000869664108 0.000865278779 0.472761367254 0.000498806649752 0.00122169166425 0.00119817271393 0.001232687352 0.001220570158 0.96266809412 0.00231527349369 0.00258896285575 0.00269670067359 0.000656836419349 0.000668794624564
0.3249 0.454076267285 0.000787913809833 0.000152149581603 0.000106523649 0.000867706527 0.000863341819 0.471779740933 0.000497803828044 0.00121944613921 0.00119549890751 0.001231304991 0.001219200921 0.962475129574 0.00232410901673 0.00259402504826 0.00270472989361 0.00065901986896 0.000671007382371
0.326041 0.453041939566 0.000790803048911 0.000155193461635 0.000110044476 0.000865741359 0.000861397422 0.470799623143 0.000496686939375 0.00121720701904 0.00119283227539 0.001229937327 0.001217846178 0.962281865354 0.00233373007628 0.00259911695624 0.00271280585273 0.000661256218005 0.00067327356782
0.327184 0.452009303422 0.000793729568698 0.000158235340193 0.000113566742 0.000863768714 0.000859445698 0.469821013591 0.000495560718227 0.00121497453725 0.00119017314942 0.001228584364 0.001216505934 0.962088306709 0.00234344209919 0.0026042393789 0.00272092838409 0.000663545550806 0.000675593266169
0.328329 0.450978361072 0.000796646374821 0.00016127464349 0.000117090146 0.000861788703 0.000857486758 0.468843912021 0.000494436288824 0.00121274892663 0.00118752186543 0.001227246091 0.001215180181 0.961894458921 0.00235317111602 0.00260939316318 0.00272909729129 0.00066588792239 0.000677966529463
0.329476 0.449949114766 0.000799553466395 0.000164310847736 0.000120614383 0.000859801436 0.000855520706 0.46786831821 0.000493313654187 0.00121053042747 0.00118487875499 0.001225922492 0.0012138689 0.961700327322 0.00236291712676 0.00261457918612 0.00273731236243 0.000668283379526 0.000680393401014
0.330625 0.448921566791 0.000802450842771 0.000167343465008 0.000124139146 0.000857807018 0.000853547652 0.46689423198 0.000492192817304 0.0012083192748 0.00118224415584 0.001224613535 0.001212572064 0.961505917276 0.00237268013143 0.0026197983677 0.00274557334949 0.000670731938888 0.000682873901237
0.331776 0.447895719467 0.000805338503481 0.000170372054193 0.000127664125 0.000855805557 0.000851567699 0.46592165319 0.000491073781104 0.00120611571055 0.00117961840051 0.001223319183 0.001211289631 0.961311234197 0.00238246013 0.00262505166202 0.0027538799906 0.00067323360028 0.00068540803297
0.332929 0.446871575156 0.000808216448278 0.00017339621016 0.000131189008 0.000853797155 0.000849580951 0.464950581748 0.000489956548472 0.00120391997274 0.00117700182805 0.001222039381 0.001210021553 0.961116283533 0.0023922571225 0.00263034007632 0.00276223199136 0.000675788347869 0.000687995773798
0.334084 0.445849136258 0.00081108467711 0.000176415561059 0.000134713479 0.000851781917 0.000847587508 0.463981017606 0.000488841122247 0.00120173230444 0.00117439477214 0.00122077407 0.001208767766 0.960921070777 0.00240207110891 0.00263566464367 0.00277062903882 0.000678396140075 0.000690637085389
0.335241 0.444828405217 0.000814050029706 0.000179429773302 0.000138237218 0.000849759944 0.000845587472 0.463012960769 0.000487716928662 0.00119955294214 0.00117179756888 0.001219523171 0.001207528197 0.960725601457 0.00241210284549 0.00264102645349 0.00277907077854 0.000681056910888 0.000693331895299
0.3364 0.443809384523 0.000817411258438 0.000182438540442 0.000141759905 0.000847731334 0.000843580939 0.462046411293 0.000486554395578 0.00119738212449 0.00116921055305 0.0012182866 0.001206302763 0.960529881146 0.0024229162824 0.00264642662919 0.00278755684144 0.000683770584933 0.000696080125608
0.337561 0.442792076714 0.000820761383875 0.000185441588997 0.000145281214 0.000845696186 0.000841568008 0.461081369289 0.00048539381458 0.00119522009082 0.00116663406092 0.001217064259 0.001205091367 0.960333915458 0.00243374837925 0.00265186634815 0.00279608682863 0.000686537049448 0.000698881665529
0.338724 0.441776484378 0.000824100406365 0.000188438673633 0.000148800819 0.000843654595 0.000839548773 0.460117834926 0.000484235188349 0.00119306707357 0.00116406842233 0.001215856038 0.001203893898 0.960137710048 0.00244459913604 0.00265734681762 0.00280466030952 0.00068935617135 0.000701736386078
0.339889 0.440762610155 0.000827428326482 0.000191429576143 0.000152318389 0.000841606656 0.000837523326 0.459155808434 0.000483078519543 0.00119092330492 0.00116151397245 0.001214661814 0.001202710238 0.959941270608 0.00245546855278 0.00266286930604 0.00281327682524 0.000692227805178 0.00070464412914
0.341056 0.43975045674 0.000830745145022 0.000194414108024 0.000155833588 0.000839552463 0.000835491758 0.458195290106 0.000481923810745 0.00118878901518 0.00115897103952 0.001213481452 0.001201540253 0.959744602871 0.00246635662946 0.00266843512026 0.00282193588623 0.000695151771881 0.00070760471146
0.342225 0.438740026888 0.000834050863017 0.00019739210056 0.000159346083 0.000837492102 0.00083345416 0.457236280302 0.0004807710645 0.00118666442425 0.00115643995294 0.001212314804 0.001200383798 0.959547712614 0.00247726336608 0.00267404561181 0.00283063697275 0.000698127866843 0.000710617937593
0.343396 0.437731323411 0.000837345481703 0.000200363416386 0.000162855534 0.000835425666 0.000831410618 0.456278779449 0.000479620283305 0.00118454975513 0.00115392103866 0.001211161711 0.001199240713 0.959350605653 0.00248818876265 0.00267970218935 0.00283937954193 0.000701155862174 0.000713683571192
0.344569 0.436724349184 0.000840629002553 0.000203327938172 0.000166361596 0.000833353239 0.000829361217 0.455322788048 0.000478471469618 0.00118244521718 0.00115141462124 0.001210021999 0.00119811083 0.959153287838 0.00249913281916 0.00268540630378 0.00284816299839 0.000704235512478 0.000716801361251
0.345744 0.435719107148 0.000844180160011 0.000206285575473 0.000169863925 0.000831274908 0.000827306041 0.454368306673 0.000477352181545 0.00118035101964 0.0011489210215 0.001208895479 0.001196993964 0.958955765067 0.00251073051116 0.00269115946159 0.00285698673634 0.000707366535654 0.000719971015673
0.346921 0.434715600312 0.000847880840684 0.00020923625716 0.000173362173 0.000829190752 0.000825245171 0.453415335975 0.000476250744489 0.00117826736092 0.00114644055528 0.001207781954 0.001195889917 0.958758043279 0.00252271641205 0.00269696320413 0.00286585010741 0.000710548625453 0.00072319223981
0.3481 0.433713831754 0.000851569216312 0.000212179938451 0.000176855989 0.000827100854 0.000823178685 0.452463876686 0.000475151162084 0.00117619443201 0.00114397353722 0.001206681209 0.001194798478 0.958560128448 0.0025347226798 0.00270281913811 0.00287475243082 0.000713781451235 0.000726464688878
0.349281 0.432713804624 0.000855245289086 0.000215116597933 0.000180345016 0.000825005292 0.000821106661 0.451513929621 0.000474053436578 0.00117413241564 0.00114152027678 0.001205593017 0.001193719423 0.958362026587 0.00254674931443 0.00270872892033 0.00288369298647 0.000717064651087 0.000729788000055
0.350464 0.431715522149 0.000858909061443 0.000218046233675 0.000183828897 0.000822904141 0.000819029173 0.450565495681 0.000472957570169 0.00117208148473 0.0011390810794 0.001204517136 0.001192652513 0.958163743756 0.00255879631591 0.00271469425336 0.00289267102571 0.00072039783618 0.000733161781551
0.351649 0.430718987633 0.000862560536045 0.000220968867469 0.000187307272 0.000820797475 0.000816946293 0.449618575856 0.000471863565023 0.0011700418006 0.00113665624573 0.00120345331 0.001191597497 0.957965286049 0.00257086368427 0.00272071689705 0.00290168576226 0.000723780592455 0.000736585610014
0.352836 0.429724204461 0.000866199715799 0.000223884541997 0.000190779777 0.000818685365 0.000814858091 0.448673171227 0.000470771423246 0.00116801351323 0.00113424607008 0.001202401269 0.001190554108 0.957766659606 0.00258295141949 0.00272679866004 0.00291073637177 0.000727212471838 0.0007400590347
0.354025 0.4287311761 0.00086982660384 0.000226793327426 0.000194246043 0.000816567882 0.000812764634 0.447729282973 0.000469681146912 0.00116599676047 0.00113185084432 0.001201360728 0.001189522065 0.957567870596 0.00259505952158 0.00273294141953 0.00291982198916 0.000730692998415 0.000743581568362
0.355216 0.427739906105 0.000873499431519 0.000229695308355 0.000197705702 0.00081444509 0.000810665988 0.446786912367 0.00046861857187 0.00116399166636 0.00112947085027 0.001200331389 0.001188501072 0.957368925242 0.00260735664854 0.00273914708427 0.00292894171955 0.000734221661605 0.000747152706883
0.356409 0.426750398119 0.000877422498911 0.000232590596847 0.000201158381 0.000812317054 0.000808562216 0.445846060786 0.000467674339672 0.00116199834118 0.00112710636475 0.001199312935 0.001187490818 0.957169829799 0.00262043700751 0.00274541763245 0.00293809462662 0.00073779792027 0.000750771898333
0.357604 0.425762655875 0.000881332386444 0.000235479327088 0.000204603701 0.000810183837 0.000806453376 0.44490672971 0.000466731580036 0.00116001687979 0.0011247576571 0.001198305037 0.001186490978 0.956970590561 0.00263353929499 0.00275175509614 0.00294727972784 0.00074142120912 0.000754438564273
0.358801 0.424776683203 0.000885229098187 0.000238361652269 0.000208041285 0.000808045496 0.000804339528 0.443968920727 0.00046579029488 0.0011580473587 0.00112242499288 0.001197307351 0.001185501212 0.956771213867 0.00264666351098 0.00275816156287 0.00295649600768 0.000745090920538 0.000758152102069
0.36 0.423792484027 0.000889112638468 0.000241237755177 0.000211470748 0.000805902089 0.000802220725 0.443032635535 0.000464850486083 0.00115608983928 0.00112010862347 0.001196319513 0.001184521163 0.956571706089 0.0026598096555 0.0027646391778 0.0029657424034 0.000748806420189 0.000761911858136
0.361201 0.422810062372 0.000892983011843 0.000244107836035 0.000214891705 0.000803753669 0.000800097019 0.442097875945 0.000463912155484 0.00115414436392 0.00111780879772 0.00119534115 0.001183550459 0.956372073646 0.00267297772852 0.00277119014081 0.00297501781613 0.000752567037537 0.000765717164734
0.362404 0.421829422368 0.000896840223112 0.000246972118838 0.000218303768 0.000801600287 0.00079796846 0.441164643886 0.000462975304886 0.001152210464 0.00111552575103 0.001194371866 0.001182588712 0.956172322996 0.00268616773006 0.00277781670749 0.00298432110592 0.000756372065606 0.000769567302828
0.363609 0.420850568247 0.000900684277308 0.000249830853491 0.000221706544 0.000799441991 0.000795835095 0.440232941406 0.000462039936071 0.001150285051 0.00111325971227 0.001193411254 0.001181635518 0.955972460632 0.00269937966012 0.00278452119268 0.00299365108466 0.000760220762895 0.000773461529821
0.364816 0.419873504352 0.000904515179707 0.00025268431421 0.000225099636 0.000797278827 0.000793696967 0.439302770679 0.000461106050775 0.001148367428 0.00111101090316 0.001192458885 0.001180690458 0.955772493087 0.00271261351869 0.00279130598267 0.00300300651129 0.000764112357538 0.000777399053242
0.366025 0.418898235135 0.000908472065336 0.000255532798208 0.000228482646 0.000795110838 0.000791554117 0.438374134 0.000460366678591 0.001146457402 0.00110877952642 0.00119151432 0.001179753092 0.955572426942 0.00272649127952 0.00279817349734 0.00301238611777 0.00076804602936 0.000781379058649
0.367236 0.417924765166 0.000912440375322 0.000258376627868 0.000231855173 0.000792938062 0.000789406583 0.437447033801 0.000459662874594 0.001144554761 0.00110656578474 0.001190577097 0.001178822971 0.955372268808 0.00274050383434 0.00280512623863 0.00302178857588 0.000772020937961 0.000785400685653
0.368449 0.416953099129 0.000916395084037 0.000261216150749 0.000235216811 0.000790760537 0.000787254399 0.43652147264 0.000458959911679 0.001142659288 0.0011043698602 0.001189646742 0.001177899619 0.955172025347 0.00275453953128 0.00281216674783 0.00303121252262 0.000776036185377 0.000789463040125
0.369664 0.41598324183 0.000920336197767 0.000264051741886 0.000238567152 0.000788578296 0.000785097599 0.435597453218 0.000458257791574 0.001140770746 0.00110219193115 0.001188722758 0.001176982553 0.954971703248 0.00276859837035 0.00281929764876 0.00304065653395 0.00078009085026 0.000793565181229
0.370881 0.415015198197 0.000924263723028 0.000266883801596 0.000241905783 0.00078639137 0.000782936208 0.434674978372 0.00045755651598 0.001138888891 0.00110003215679 0.001187804636 0.001176071266 0.954771309247 0.00278268035154 0.00282652160435 0.00305011914581 0.000784183971018 0.000797706138256
0.3721 0.414048973287 0.000928177666566 0.000269712757128 0.00024523229 0.000784199784 0.000780770255 0.433754051084 0.000456856086589 0.001137013461 0.00109789068967 0.001186891844 0.001175165236 0.954570850122 0.00279678547485 0.00283384135166 0.00305959883875 0.000788314535263 0.000801884895411
0.373321 0.413084572283 0.000932078035364 0.000272539063448 0.000248546253 0.000782003566 0.000778599759 0.432834674482 0.000456156505059 0.001135144187 0.00109576766462 0.001185983837 0.001174263921 0.954370332685 0.00281091374029 0.00284125967871 0.00306909405008 0.000792481500678 0.000806100392621
0.374544 0.412122000504 0.000935964836631 0.000275363202569 0.000251847252 0.000779802733 0.000776424742 0.431916851845 0.000455457773045 0.001133280781 0.00109366320525 0.001185080047 0.001173366763 0.954169763795 0.00282506514784 0.00284877943959 0.00307860316088 0.000796683773479 0.000810351535471
0.375769 0.411161263402 0.000939827516782 0.000278185686886 0.000255134862 0.000777597306 0.000774245217 0.431000586606 0.00045493516209 0.001131422944 0.00109157741971 0.001184179891 0.001172473185 0.953969150343 0.00283949919244 0.00285640354628 0.00308812450148 0.000800920229147 0.000814637177808
0.376996 0.41020236657 0.000943670416432 0.000281007056301 0.000258408654 0.000775387296 0.000772061197 0.430085882355 0.000454516764448 0.001129570363 0.00108951040538 0.001183282764 0.001171582591 0.953768499268 0.00285411092881 0.00286413497762 0.00309765634677 0.000805189691219 0.000818956138291
0.378225 0.409245315742 0.000947499820072 0.000283827882935 0.000261668196 0.000773172714 0.000769872692 0.429172742842 0.000454098415824 0.001127722713 0.0010874622375 0.001182388047 0.001170694367 0.953567817546 0.00286874648219 0.00287197676289 0.00310719692229 0.000809490940027 0.000823307194545
0.379456 0.408290116797 0.000951315735793 0.000286648766966 0.000264913054 0.000770953568 0.000767679705 0.428261171983 0.000453680118034 0.001125879652 0.00108543298289 0.001181495096 0.001169807879 0.953367112191 0.00288340585258 0.00287993200219 0.00311674439508 0.000813822717183 0.000827689065363
0.380689 0.407336775762 0.000955118171914 0.000289470343568 0.000268142789 0.000768729863 0.000765482238 0.427351173863 0.000453261872896 0.001124040825 0.00108342269 0.00118060325 0.001168922476 0.953166390254 0.00289808903998 0.00288800385869 0.00312629687493 0.000818183717885 0.000832100427948
0.381924 0.406385298818 0.00095890713697 0.000292293274873 0.000271356959 0.000766501597 0.00076328029 0.426442752736 0.000452843682213 0.001122205863 0.00108143138911 0.00117971183 0.001168037485 0.952965658839 0.00291279604439 0.00289619554103 0.00313585241639 0.000822572584017 0.000836539924718
0.383161 0.405435692299 0.000962682639716 0.000295118260048 0.000274555119 0.000764268766 0.000761073855 0.425535913034 0.000452425547784 0.001120374382 0.00107945909752 0.001178820134 0.001167152213 0.952764925076 0.00292752686581 0.00290451033981 0.00314540901589 0.000826987912806 0.000841006140061
0.3844 0.404487962698 0.000966444689111 0.000297946029467 0.000277736821 0.000762031364 0.000758862922 0.424630659366 0.000452007471397 0.001118545984 0.00107750581306 0.001177927442 0.00116626595 0.952564196146 0.00294228150424 0.00291295159345 0.00315496461349 0.000831428263222 0.000845497611042
0.385641 0.40354211667 0.000970088136626 0.000300777347022 0.000280901613 0.000759789378 0.000756647479 0.423726996526 0.000451733627569 0.001116720254 0.00107557151622 0.001177033013 0.001165377962 0.952363479265 0.00295705652088 0.00292152270341 0.00316451708326 0.000835892130358 0.000850012831985
0.386884 0.402598161034 0.000973620089795 0.000303613014584 0.000284049038 0.000757542794 0.000754427509 0.422824929494 0.000451594286418 0.001114896765 0.00107365617064 0.001176136084 0.001164487499 0.952162781688 0.00297185212494 0.00293022713689 0.00317406424145 0.000840377972409 0.000854550237724
0.388129 0.401656102779 0.000977139212895 0.00030645386717 0.00028717864 0.000755291592 0.000752202989 0.421924463441 0.000451454192763 0.00111307507 0.00107175972422 0.001175235873 0.001163593787 0.951962110714 0.00298667153529 0.00293906842583 0.00318360384225 0.000844884194621 0.000859108221624
0.389376 0.400715949063 0.000980645515464 0.00030930077683 0.000290289953 0.000753035752 0.000749973894 0.42102560373 0.000451313348725 0.001111254711 0.00106989716796 0.001174331576 0.001162696032 0.95176147368 0.00300151475191 0.00294805014953 0.00319313357131 0.000849409148365 0.000863685114253
0.390625 0.399777707224 0.000984139007257 0.000312154651048 0.000293382515 0.000750775242 0.000747740197 0.420128355925 0.000451171756437 0.001109435214 0.00106821829685 0.001173422368 0.001161793418 0.95156087797 0.00301638177482 0.0029571759562 0.00320265106708 0.000853951126101 0.00086827921355
0.391876 0.398841384774 0.000987619698202 0.000315016440002 0.000296455854 0.000748510035 0.000745501862 0.41923272579 0.000451029418048 0.001107616086 0.0010665595801 0.001172507402 0.001160885108 0.951360331001 0.00303127260401 0.00296644956182 0.00321215388029 0.000858508379841 0.000872888741849
0.393129 0.39790698941 0.000991087598444 0.00031788712677 0.000299509499 0.000746240093 0.000743258853 0.418338719298 0.000450886335699 0.001105796818 0.00106492057744 0.001171585807 0.001159970246 0.951159840231 0.00304618723948 0.00297587473454 0.0032216395061 0.000863079103805 0.000877511878787
0.394384 0.396974529014 0.000994542718295 0.000320767738224 0.000302542974 0.000743965377 0.000741011126 0.417446342628 0.000450742511541 0.001103976889 0.00106330080604 0.001170656694 0.00115904795 0.950959413166 0.00306112568123 0.00298545530751 0.00323110537838 0.000867661437141 0.000882146750714
0.395641 0.396044011657 0.000997797884194 0.000323659340182 0.000305555798 0.000741685844 0.000738758637 0.416555602176 0.000450709124216 0.001102155757 0.00106169974652 0.001169719149 0.001158117319 0.950759057346 0.00307584871352 0.00299519517348 0.00324054884859 0.00087225346016 0.000886791421424
0.3969 0.395115445603 0.00100086108471 0.000326563038581 0.000308547487 0.000739401445 0.000736501334 0.415666504555 0.000450781437498 0.001100332864 0.00106011684229 0.001168772234 0.001157177427 0.950558780352 0.00309036491974 0.00300509829185 0.00324996720126 0.000876853199368 0.000891443898709
0.398161 0.394188839313 0.00100391262347 0.000329479981849 0.000311517557 0.000737112128 0.000734239162 0.414779056599 0.000450852370139 0.001098507638 0.00105855149438 0.001167814991 0.001156227327 0.950358589812 0.00310490418585 0.00301516866815 0.00325935766512 0.000881458624108 0.000896102135793
0.399424 0.393264201449 0.00100695251095 0.000332411359632 0.000314465516 0.000734817833 0.000731972062 0.413893265368 0.000450921924688 0.001096679487 0.00105700306673 0.001166846438 0.001155266047 0.950158493396 0.00311946651187 0.00302541037715 0.0032687173796 0.000886067639256 0.00090076403374
0.400689 0.392341540476 0.00100998075778 0.000335358405129 0.000317390896 0.000732518509 0.000729699976 0.413009137839 0.000450990103699 0.001094847825 0.00105547090532 0.001165865597 0.001154292627 0.949958498567 0.00313405189779 0.00303582751037 0.00327804353252 0.000890678157891 0.000905427464106
0.401956 0.391420857519 0.00101299737475 0.000338322333049 0.000320293707 0.000730214217 0.000727422966 0.41212667522 0.000451056909744 0.001093012501 0.00105395464851 0.001164872038 0.001153306634 0.949758608345 0.0031486603436 0.00304642325393 0.00328733547607 0.000895289003688 0.000910091269001
0.403225 0.390502146986 0.00101600237284 0.000341304329921 0.000323174401 0.000727905135 0.000725141207 0.411245873459 0.000451122345411 0.001091173754 0.00105245421743 0.00116386582 0.001152308135 0.949558821591 0.00316329184931 0.00305719997188 0.00329659455581 0.000899899874042 0.000914755122391
0.404496 0.389585402936 0.00101899576318 0.000344305589527 0.00032603346 0.00072559144 0.000722854876 0.410366728294 0.000451186413304 0.001089331846 0.00105096954007 0.001162847028 0.001151297209 0.949359136779 0.00317794641492 0.00306816000447 0.00330582225602 0.000904510486154 0.000919418757235
0.405769 0.388670619311 0.00102175009541 0.000347327314599 0.000328871384 0.000723273314 0.00072056415 0.409489235445 0.00045132300799 0.001087487035 0.00104950054658 0.001161815742 0.001150273935 0.949159552115 0.00319224078814 0.00307930570473 0.00331502010842 0.000909120554114 0.000924081879787
0.407044 0.387757789936 0.00102434455286 0.000350370714113 0.000331688693 0.000720950936 0.00071826921 0.408613390615 0.000451506412765 0.001085639581 0.0010480471677 0.001160772044 0.001149238399 0.948960065534 0.00320630604225 0.00309063943457 0.00332418971136 0.00091372979538 0.000928744205039
0.408321 0.38684690852 0.00102692856471 0.00035343700265 0.000334485924 0.000718624488 0.000715970236 0.407739189488 0.000451688091289 0.001083789747 0.00104660932869 0.001159716017 0.001148190681 0.948760674699 0.0032203933595 0.0031021635532 0.00333333272544 0.000918337912754 0.000933405439854
0.4096 0.385937968654 0.00102950214197 0.000356527403182 0.000337263632 0.000716294152 0.000713667407 0.406866627731 0.000451868046477 0.0010819378 0.00104518695784 0.001158647746 0.001147130864 0.948561376995 0.0032345027399 0.00311388043336 0.00334245087887 0.000922944615286 0.000938065292526
0.410881 0.385030963815 0.0010320652958 0.000359643137688 0.000340022391 0.000713960112 0.000711360905 0.405995701 0.000452046281259 0.001080084006 0.00104377998269 0.001157567315 0.001146059032 0.948362169517 0.00324863418344 0.00312579244886 0.00335154595887 0.000927549603741 0.000942723460883
0.412164 0.384125887362 0.00103461803747 0.000362785436802 0.000342762795 0.00071162255 0.000709050911 0.405126404936 0.000452222798585 0.001078228634 0.00104238833027 0.001156474808 0.001144975269 0.948163049068 0.00326278769012 0.00313790198526 0.00336061982407 0.000932152578084 0.000947379644365
0.413449 0.383222732541 0.00103716037841 0.000365955527277 0.000345485457 0.000709281651 0.000706737609 0.40425873517 0.000452397601421 0.001076371954 0.00104101193012 0.001155370312 0.00114387966 0.947964012156 0.00327696325995 0.00315094154362 0.003369674398 0.000936753229895 0.000952033538722
0.414736 0.38232149248 0.00103969233017 0.000369154641183 0.000348191008 0.0007069376 0.000704421181 0.403392687323 0.000452570692758 0.001074514238 0.00103965070903 0.001154253913 0.001142772292 0.947765054982 0.00329116089292 0.00316610557803 0.00337871166953 0.000941351257041 0.00095668483399
0.416025 0.381422160193 0.00104205033958 0.000372384008497 0.0003508801 0.000704590582 0.00070210181 0.402528257008 0.00045277331658 0.001072655759 0.001038304598 0.001153125697 0.00114165325 0.947566173436 0.00330509499982 0.00318149680077 0.00338773369861 0.000945946346835 0.000961333216798
0.417316 0.380524728581 0.00104435638225 0.000375644855083 0.000353553406 0.000702240782 0.000699779684 0.40166543983 0.000452982180762 0.001070796795 0.0010369735252 0.001151985752 0.00114052262 0.947367363102 0.00331897705598 0.00319711563187 0.00339674262629 0.000950538173055 0.000965978375045
0.418609 0.379629190427 0.0010466526942 0.000378938408475 0.000356211615 0.000699888389 0.000697454984 0.40080423139 0.000453189223533 0.001068937622 0.00103565742169 0.001150834167 0.001139380491 0.947168619229 0.00333288061804 0.00321296246314 0.00340574064658 0.000955126430505 0.000970619985542
0.419904 0.378735538402 0.00104893928704 0.000382265890326 0.00035885544 0.000697533589 0.000695127897 0.399944627286 0.000453394448052 0.00106707852 0.00103435622062 0.00114967103 0.00113822695 0.946969936744 0.00334680568599 0.00322903763074 0.00341473004094 0.000959710790797 0.000975257726668
0.421201 0.377843765063 0.00105121617249 0.000385628517955 0.000361485614 0.00069517657 0.00069279861 0.399086623113 0.000453597857493 0.001065219769 0.00103306985533 0.00114849643 0.001137062086 0.946771310238 0.00336075225984 0.00324534141905 0.00342371315978 0.000964290926703 0.000979891270616
0.4225 0.376953862852 0.00105348336239 0.000389027501704 0.000364102889 0.000692817522 0.000690467309 0.398230214465 0.000453799455045 0.001063361655 0.00103179825938 0.001147310458 0.001135885987 0.946572733961 0.00337472033958 0.00326187406089 0.00343269243468 0.000968866507505 0.000984520285679
0.423801 0.376065824101 0.00105574086872 0.000392464043719 0.000366708041 0.000690456631 0.000688134182 0.39737539694 0.000453999243932 0.001061504458 0.00103054137233 0.001146113203 0.001134698746 0.946374201817 0.00338870992523 0.00327863574841 0.00344167036325 0.000973437205737 0.000989144441765
0.425104 0.375179641025 0.00105799219758 0.000395939340261 0.000369301865 0.000688094089 0.000685799416 0.396522166134 0.000454195129011 0.00105964847 0.00102929912946 0.00114490476 0.00113350045 0.946175707358 0.0034027318645 0.00329562661704 0.00345064953994 0.000978002678454 0.000993763404303
0.426409 0.374295305728 0.00106027410793 0.000399454578279 0.000371885177 0.000685730086 0.0006834632 0.395670517653 0.000454365045031 0.001057793975 0.0010280714754 0.001143685216 0.001132291192 0.945977243764 0.00341690058009 0.00331284676901 0.00345963261434 0.000982562588227 0.000998376820942
0.427716 0.373412810203 0.0010625462373 0.000403010930832 0.000374458817 0.000683364812 0.000681125724 0.394820447105 0.000454533242603 0.001055941265 0.00102685835025 0.001142454666 0.001131071063 0.945778803861 0.00343109101019 0.00333029623998 0.00346862233743 0.000987116586567 0.00100298435459
0.429025 0.372532146329 0.00106480859824 0.000406609563618 0.000377023646 0.000680998458 0.000678787176 0.393971950108 0.000454699724952 0.001054090631 0.00102565970065 0.001141213203 0.001129840155 0.945580380093 0.00344530315479 0.0033479750365 0.00347762153336 0.000991664328591 0.00100758565704
0.430336 0.371653305874 0.00106706120341 0.000410251627532 0.000379580546 0.000678631218 0.000676447747 0.393125022287 0.000454864495314 0.001052242368 0.00102447547312 0.00113996092 0.001128598561 0.945381964526 0.0034595370139 0.00336588310896 0.00348663311219 0.000996205460365 0.00101218036861
0.431649 0.370776280496 0.00106930406559 0.000413938258011 0.000382130425 0.000676263282 0.000674107628 0.392279659281 0.000455027556942 0.00105039677 0.00102330562046 0.001138697911 0.001127346374 0.945183548838 0.00347379258752 0.0033840203655 0.00349566007124 0.001000739624 0.00101676813819
0.432964 0.369901061739 0.00107153719767 0.000417670581912 0.000384674208 0.000673894844 0.000671767009 0.39143585674 0.000455188913106 0.001048554135 0.00102215009558 0.001137424272 0.001126083688 0.944985124305 0.00348806987565 0.00340238667562 0.00350470548508 0.00100526646262 0.00102134860536
0.434281 0.369027641039 0.00107376061265 0.000421449705095 0.000387212848 0.000671526098 0.000669426082 0.390593610329 0.000455348567093 0.001046714762 0.00102100885413 0.001136140097 0.001124810598 0.94478668181 0.00350236887828 0.00342098185286 0.00351377252706 0.00100978561266 0.00102592140086
0.4356 0.368156009722 0.00107613331903 0.000425276717959 0.00038974732 0.000669157236 0.000667085039 0.389752915729 0.000455472999435 0.001044878952 0.00101988185645 0.001134845483 0.001123527198 0.944588211825 0.00351705539858 0.00343980567615 0.00352286445722 0.00101429670408 0.00103048616369
0.436921 0.367286159002 0.00107868622217 0.00042915269534 0.00039227862 0.000666788453 0.000664744072 0.38891376864 0.000455555700128 0.001043047007 0.00101876906615 0.001133540525 0.001122233584 0.944389704397 0.00353220320684 0.00345885788286 0.00353198461816 0.00101879936756 0.00103504251623
0.438244 0.366418079985 0.00108122836744 0.000433078693741 0.000394807771 0.000664419946 0.000662403375 0.388076164781 0.000455636936397 0.001041219231 0.00101767044973 0.001132225321 0.001120929853 0.944191149157 0.00354737394896 0.00347813816581 0.00354113645357 0.00102329322693 0.00103959007881
0.439569 0.365551763669 0.00108375976935 0.000438091111407 0.000397335819 0.000662051906 0.000660063142 0.387240099892 0.000455716711376 0.001039395931 0.00101658597612 0.001130899968 0.001119616101 0.943992535305 0.00356256762493 0.00349764616582 0.00355032350129 0.00102777789941 0.00104412848054
0.440896 0.364687200941 0.00108628044249 0.000444097758483 0.000399863834 0.000659684532 0.000657723566 0.386405569737 0.000455795028203 0.001037577415 0.00101551561894 0.001129564566 0.001118292424 0.943793851598 0.00357778423475 0.00351738150316 0.00355954939188 0.0010322530005 0.00104865733298
0.442225 0.36382438258 0.00108879040159 0.000450148749092 0.000402392909 0.000657318019 0.000655384839 0.385572570105 0.000455871890032 0.001035763992 0.00101445935549 0.001128219212 0.001116958921 0.943595086344 0.00359302377842 0.0035373437479 0.00356881784684 0.00103671815135 0.00105317624637
0.443556 0.362963299259 0.00109128966151 0.00045624339495 0.000404924163 0.000654952564 0.000653047159 0.384741096814 0.000455947300031 0.001033955973 0.00101341716956 0.001126864004 0.001115615691 0.943396227397 0.00360828625594 0.00355753243592 0.00357813268964 0.00104117295323 0.00105768482384
0.444889 0.362103941543 0.0010937782372 0.000462380998015 0.000407458743 0.000652588362 0.00065071072 0.383911145706 0.000456021261383 0.001032153672 0.0010123890431 0.001125499044 0.00111426283 0.943197262161 0.00362357166731 0.0035779470525 0.00358749785434 0.00104561700601 0.00106218267908
0.446224 0.361246299889 0.00109688486231 0.000468560845299 0.000409997815 0.000650225612 0.000648375718 0.38308271266 0.000455999243868 0.001030357403 0.00101137496953 0.001124124431 0.001112900441 0.942998177549 0.00364034183052 0.00359858706678 0.00359691735568 0.0010500499171 0.00106666940358
0.447561 0.360390364647 0.00110003583987 0.000474782215542 0.000412542575 0.000647864512 0.000646042347 0.382255793581 0.000455967513393 0.001028567484 0.00101037493775 0.001122740267 0.00111152862 0.942798960013 0.003657269883 0.0036194518955 0.00360639532846 0.00105447127743 0.00107114459427
0.4489 0.359536126063 0.00110317403942 0.000481044369502 0.000415094245 0.000645505259 0.000643710805 0.381430384414 0.000455934665551 0.001026784232 0.00100938894808 0.001121346652 0.00111014747 0.942599595508 0.00367422325793 0.00364054092937 0.00361593600573 0.00105888068017 0.0010756078412
0.450241 0.358683574275 0.00110629947865 0.000487346557976 0.000417654069 0.000643148052 0.000641381286 0.380606481138 0.000455900703225 0.001025007967 0.00100841700437 0.001119943688 0.001108757091 0.942400069496 0.0036912019553 0.00366185352809 0.0036255437191 0.00106327771695 0.00108005872947
0.451584 0.357832699318 0.00110941217539 0.000493688018598 0.000420223323 0.000640793089 0.00063905399 0.379784079769 0.000455865629303 0.001023239013 0.00100745910923 0.001118531479 0.001107357584 0.942200366944 0.00370820597511 0.00368338900153 0.00363522292835 0.0010676619615 0.00108449684711
0.452929 0.356983491121 0.00111251214762 0.000500067975839 0.000422803305 0.000638440568 0.000636729112 0.378963176366 0.000455829446682 0.001021477691 0.00100651527656 0.001117110126 0.001105949052 0.9420004723 0.00372523531736 0.00370514664362 0.00364497817893 0.00107203300094 0.00108892176998
0.454276 0.356135939508 0.00111559941344 0.000506485646258 0.000425395343 0.000636090691 0.000634406851 0.378143767028 0.000455792158272 0.001019724329 0.00100558552169 0.001115679733 0.001104531596 0.941800369492 0.00374228998205 0.00372712572093 0.00365481414857 0.00107639040208 0.0010933330661
0.455625 0.355290034201 0.00111914656644 0.000512940229559 0.000428000789 0.000633743654 0.000632087404 0.377325847899 0.00045570020522 0.001017979252 0.00100466986275 0.001114240404 0.001103105319 0.941600041925 0.00376049704294 0.00374932544974 0.00366473560783 0.00108073373723 0.00109773031442
0.456976 0.354445764816 0.00112322653577 0.000519430920036 0.000430621024 0.000631399661 0.000629770968 0.37650941517 0.000455545326729 0.001016242789 0.0010037683279 0.001112792242 0.001101670326 0.941399472457 0.00378003863514 0.00377174504937 0.00367474745148 0.00108506257879 0.0011021130654
0.458329 0.353603120869 0.00112729064294 0.000525956895671 0.000433257458 0.00062905891 0.000627457742 0.375694465077 0.000455389715125 0.001014515272 0.00100288094142 0.001111335355 0.001100226717 0.941198643415 0.00379960915642 0.00379438367707 0.00368485469724 0.00108937647647 0.00110648089288
0.459684 0.352762091772 0.00113133891024 0.00053251732564 0.000435911527 0.0006267216 0.000625147925 0.374880993911 0.000455233372922 0.001012797032 0.00100200774147 0.001109869845 0.0010987746 0.940997536556 0.00381920860677 0.00381724049226 0.00369506246873 0.00109367499499 0.00111083334811
0.461041 0.351922666835 0.00113537136013 0.000539111368833 0.000438584696 0.000624387935 0.000622841715 0.37406899801 0.00045507630264 0.001011088404 0.00100114876288 0.00110839582 0.001097314078 0.940796133086 0.00383883698621 0.00384031461114 0.0037053760171 0.0010979576842 0.00111516997896
0.4624 0.351084835268 0.00113938801521 0.000545738173597 0.000441278459 0.000622058113 0.000620539311 0.37325847377 0.000454918506803 0.001009389723 0.00100030405123 0.001106913385 0.001095845255 0.94059441363 0.00385849429472 0.00386360513966 0.00371580071195 0.00110222408868 0.00111949033667
0.463761 0.350248586179 0.00114338889827 0.000552396877908 0.000443994338 0.000619732336 0.000618240914 0.372449417643 0.000454759987939 0.001007701326 0.000999473653383 0.001105422646 0.00109436824 0.940392358231 0.00387818053231 0.00388711115589 0.00372634204481 0.0011064737551 0.00112379395911
0.465124 0.349413908576 0.0011474936422 0.00055908661175 0.000446733884 0.000617410805 0.000615946721 0.371641826136 0.00045459050629 0.001006023554 0.0009986576203 0.001103923713 0.001092883135 0.940189946349 0.00389819002379 0.00391083171503 0.00373700563795 0.00111070621799 0.00112808039171
0.466489 0.348580791366 0.00115277639345 0.00056580649572 0.000449498677 0.000615093723 0.000613656932 0.37083569582 0.000454318086496 0.001004356747 0.00099785600964 0.001102416691 0.001091390049 0.939987156833 0.00392117406611 0.00393476586079 0.00374779723281 0.00111492101628 0.00113234915662
0.467856 0.34774922336 0.001158039268 0.000572555638859 0.00045229033 0.000612781289 0.000611371747 0.370031023328 0.000454045308677 0.001002701247 0.00099706888195 0.001100901689 0.001089889088 0.939783967929 0.00394419178469 0.00395891260731 0.00375872270951 0.00111911767598 0.00113659979149
0.469225 0.346919193267 0.00116328229433 0.000579333145329 0.000455110481 0.000610473707 0.000609091367 0.369227805356 0.000453772174933 0.001001057399 0.000996296302656 0.001099378816 0.00108838036 0.939580357261 0.00396724317951 0.00398327096312 0.00376978806894 0.00112329572006 0.00114083181511
0.470596 0.346090689699 0.00116850550112 0.000586138111062 0.000457960801 0.000608171179 0.00060681599 0.368426038669 0.000453498687363 0.000999425548 0.000995538341288 0.001097848179 0.001086863973 0.93937630182 0.00399032825059 0.00400783991936 0.00378099944785 0.00112745467423 0.00114504474111
0.471969 0.345263701172 0.00117370891723 0.000592969621293 0.000460842993 0.000605873904 0.000604545818 0.367625720098 0.000453224848059 0.000997806044 0.00099479506916 0.001096309891 0.001085340032 0.93917177797 0.00401344699792 0.00403261843884 0.00379236313006 0.00113159404015 0.00114923810099
0.473344 0.344438216102 0.00117889257171 0.000599826759439 0.000463758787 0.000603582087 0.000602281051 0.36682684655 0.00045295065912 0.000996199234 0.000994066569357 0.001094764057 0.00108380865 0.938966761406 0.0040365994215 0.00405760550647 0.00380388551371 0.00113571333978 0.00115341138403
0.474721 0.34361422281 0.0011840564938 0.000606708600746 0.000466709945 0.000601295931 0.000600021887 0.366029415 0.000452676122634 0.000994605471 0.000993352919196 0.001093210792 0.001082269933 0.938761227182 0.00405978552134 0.00408280006664 0.00381557314892 0.00113981207708 0.00115756410477
0.4761 0.342791709523 0.00119042439257 0.000613614211232 0.000469698265 0.000599015635 0.000597768529 0.365233422503 0.000452324783652 0.000993025105 0.000992654207363 0.001091650203 0.001080723993 0.938555149673 0.00408613131907 0.00410820106671 0.00382743272696 0.00114388975205 0.00116169576252
0.477481 0.34197066437 0.00119707879677 0.000620542654649 0.00047272557 0.000596741404 0.000595521177 0.364438866188 0.000451953970867 0.000991458494 0.000991970521287 0.001090082404 0.001079170936 0.938348502581 0.00411330934948 0.00413380743985 0.00383947107958 0.00114794585166 0.00116580585238
0.478864 0.341151075386 0.00120370864993 0.000627492992635 0.000475793719 0.00059447344 0.000593280031 0.363645743268 0.000451583123429 0.000989905991 0.000991301955647 0.001088507503 0.001077610875 0.938141258908 0.00414052673983 0.00415961813362 0.00385169517696 0.00115197987514 0.0011698938564
0.480249 0.340332930512 0.00121031398842 0.000634464279877 0.000478904603 0.000592211946 0.00059104529 0.362854051036 0.000451212243022 0.000988367956 0.000990648605696 0.001086925614 0.001076043921 0.937933390961 0.00416778349011 0.00418563207472 0.00386411214883 0.00115599131352 0.00117395926338
0.481636 0.339516217598 0.00121689484884 0.00064145556599 0.000482060145 0.000589957122 0.000588817158 0.362063786869 0.000450841331324 0.000986844747 0.000990010572051 0.00108533685 0.001074470183 0.937724870344 0.00419507960031 0.00421184819013 0.00387672926271 0.00115997963288 0.00117800156191
0.483025 0.338700924398 0.00122345126799 0.000648465900475 0.000485262302 0.000587709172 0.000586595834 0.361274948233 0.000450470390017 0.000985336726 0.000989387957705 0.001083741321 0.001072889773 0.937515667927 0.00422241507044 0.00423826541407 0.00388955394591 0.00116394431486 0.00118202021578
0.484416 0.337887038574 0.00122998328291 0.000655494333044 0.000488513061 0.0005854683 0.000584381517 0.360487532681 0.00045009942077 0.000983844257 0.000988780866409 0.001082139143 0.001071302801 0.937305753853 0.0042497899005 0.00426488268097 0.00390259377086 0.0011678848299 0.00118601469819
0.485809 0.337074547699 0.00123745297327 0.000662539907741 0.000491814447 0.000583234707 0.000582174409 0.35970153786 0.000449688941275 0.000982367702 0.0009881894079 0.001080530426 0.001069709382 0.93709509752 0.00427975703859 0.00429169892875 0.00391585646802 0.00117180064699 0.00118998446892
0.487204 0.336263439252 0.00124558908619 0.000669601672541 0.000495168514 0.000581008596 0.00057997471 0.358916961509 0.000449250087441 0.000980907428 0.000987613692889 0.001078915286 0.001068109627 0.936883667571 0.00431161276724 0.00431871311021 0.00392934992049 0.0011756912241 0.00119392899156
0.488601 0.335453700625 0.00125369556769 0.000676678673841 0.000498577356 0.000578790168 0.000577782621 0.358133801464 0.000448811429795 0.000979463804 0.000987053834286 0.001077293837 0.001066503647 0.936671431889 0.0043435141672 0.00434592418014 0.00394308218806 0.0011795560101 0.00119784772379
0.49 0.334645319119 0.00126177246302 0.000683769956424 0.000502043097 0.000576579625 0.000575598342 0.35735205566 0.00044837296969 0.000978037198 0.000986509945837 0.001075666192 0.001064891558 0.936458357574 0.00437546123844 0.00437333109522 0.00395706147306 0.00118339446346 0.0012017401116
0.491401 0.333838281944 0.00126981981763 0.000690874576037 0.000505567896 0.000574377172 0.000573422073 0.356571722133 0.000447934708468 0.000976627981 0.000985982146383 0.001074032465 0.001063273471 0.936244410934 0.00440745398099 0.0044009328581 0.00397129614588 0.00118720602311 0.0012056055887
0.492804 0.333032576225 0.00127783767727 0.000697991584773 0.000509153949 0.00057218301 0.000571254015 0.355792799021 0.000447496647463 0.000975236526 0.000985470549869 0.001072392774 0.001061649501 0.936029557488 0.00443949239483 0.00442872845133 0.00398579474951 0.00119099012929 0.00120944360398
0.494209 0.332228188998 0.0012858260879 0.000705120041213 0.000512803487 0.000569997339 0.000569094366 0.35501528457 0.000447058788012 0.000973863208 0.00098497527791 0.001070747233 0.001060019761 0.935813761935 0.00447157647996 0.0044567168996 0.00400056599528 0.00119474621883 0.00121325359214
0.495616 0.331425107212 0.00129451747849 0.000712259010363 0.000516518776 0.000567820363 0.000566943328 0.354239177134 0.000446607167995 0.000972508401 0.000984496449485 0.001069095956 0.001058384366 0.935596988152 0.00450572886958 0.00448489724637 0.0040156187564 0.00119847371602 0.00121703497
0.497025 0.330623317731 0.00130411671902 0.000719407559716 0.000520302118 0.000565652283 0.0005648011 0.353464475176 0.000446137883617 0.000971172485 0.000984034183006 0.001067439061 0.001056743429 0.935379199186 0.00454253074236 0.00451326854053 0.00403096209064 0.00120217204164 0.00122078716662
0.498436 0.329822807332 0.00131368121903 0.000726564772327 0.000524155852 0.0005634933 0.00056266788 0.352691177275 0.000445668908285 0.000969855838 0.000983588600071 0.001065776663 0.001055097067 0.935160357229 0.00457938485343 0.00454182989155 0.00404660522345 0.00120584062317 0.00122450959642
0.499849 0.329023562709 0.00132321103329 0.000733729731349 0.000528082355 0.000561343615 0.00056054387 0.351919282123 0.000445200243148 0.000968558841 0.0009831598183 0.001064108881 0.001053445393 0.934940423622 0.00461629120279 0.00457058040208 0.00406255756558 0.00120947885935 0.00122820167756
0.501264 0.32822557047 0.00133270621686 0.000740901538177 0.000532084037 0.000559203431 0.000558429266 0.351148788534 0.000444731889357 0.000967281875 0.000982747958921 0.001062435828 0.001051788525 0.934719358823 0.00465324979043 0.00459951924327 0.00407882869229 0.00121308617239 0.00123186279973
0.502681 0.327428817142 0.00134216682507 0.000748079299367 0.00053616335 0.000557072946 0.00055632427 0.350379695439 0.00044426384805 0.000966025326 0.000982353137623 0.001060757625 0.001050126575 0.93449712242 0.00469026061636 0.00462864559145 0.00409542838375 0.00121666194447 0.00123549238103
0.5041 0.326633289169 0.00135159291353 0.00075526213656 0.000540322781 0.000554952362 0.000554229079 0.349612001896 0.000443796120358 0.000964789578 0.000981975472935 0.001059074386 0.001048459663 0.934273673094 0.00472732368057 0.00465795868061 0.00411236658804 0.00122020558638 0.0012390898026
0.505521 0.325838972911 0.00136156772958 0.000762449190912 0.000544564856 0.00055284188 0.000552143891 0.348845707086 0.000443331910069 0.000963575019 0.000981615076611 0.001057386231 0.001046787901 0.934048968619 0.00476611622114 0.00468745778737 0.00412965344999 0.00122371647758 0.0012426544572
0.506944 0.325045854649 0.00137251272307 0.000769639612109 0.000548892137 0.0005507417 0.000550068904 0.348080810321 0.000442873532431 0.000962382037 0.000981272063278 0.001055693277 0.001045111409 0.933822965849 0.00480786477877 0.0047171422267 0.00414729929351 0.00122719401183 0.00124618572527
0.508369 0.324253920585 0.00138341816611 0.000776832569756 0.00055330723 0.00054865202 0.000548004316 0.347317311043 0.000442415443209 0.000961211023 0.000980946542317 0.001053995642 0.001043430302 0.933595620706 0.00484967201322 0.004747011367 0.00416531465403 0.00123063756223 0.00124968298841
0.509796 0.323463156839 0.0013942841232 0.000784027253627 0.000557812774 0.000546573041 0.000545950325 0.346555208828 0.000441957643539 0.000960062369 0.000980638617161 0.001052293445 0.001041744696 0.933366888159 0.00489153792449 0.00477706462073 0.00418371024325 0.00123404649724 0.00125314561493
0.511225 0.322673549454 0.00140511065916 0.000791222873654 0.000562411453 0.000544504962 0.000543907128 0.34579450339 0.000441500134566 0.000958936467 0.000980348394434 0.001050586804 0.00104005471 0.933136722217 0.00493346251258 0.00480730147826 0.00420249698239 0.00123742018892 0.00125657296877
0.512656 0.321885084394 0.00141589783906 0.000798418664208 0.000567105985 0.000542447981 0.000541874921 0.345035194579 0.000441042917417 0.000957833715 0.000980075967948 0.00104887584 0.00103836046 0.932905075921 0.00497544577749 0.00483772146787 0.00422168598834 0.00124075799669 0.00125996441737
0.514089 0.321097747547 0.00142664572832 0.00080561388035 0.000571899134 0.000540402296 0.000539853901 0.344277282391 0.000440585993215 0.000956754506 0.000980041706135 0.001047160668 0.001036662064 0.932671901314 0.00501748771922 0.00486832419846 0.00424128858024 0.00124405927493 0.00126331930442
0.515524 0.320311524724 0.00143787633556 0.000812807807394 0.000576793698 0.000538368106 0.000537844263 0.343520766964 0.000440147455122 0.000955699239 0.000980050134919 0.001045441411 0.00103495964 0.932437149448 0.00506115054242 0.00489910934434 0.00426131627604 0.00124732337627 0.00126663698465
0.516961 0.319526401661 0.001449972627 0.000819999756088 0.000581792522 0.000536345609 0.000535846203 0.342765648584 0.000439740576666 0.000954668314 0.000980078311769 0.001043718186 0.001033253305 0.932200770354 0.00510759397534 0.00493007664889 0.00428178081827 0.00125054964 0.00126991679175
0.5184 0.318742364021 0.00146202512367 0.000827189066752 0.000586898489 0.000534334999 0.000533859918 0.342011927686 0.000439333831498 0.000953662133 0.000980126051346 0.001041991115 0.001031543177 0.931962713048 0.0051541020477 0.0049612259225 0.00430269415244 0.00125373739747 0.00127315807682
0.519841 0.317959397389 0.00147403389947 0.000834375118446 0.000592114523 0.000532336476 0.0005318856 0.34125960486 0.000438927220973 0.000952681098 0.000980193162722 0.001040260317 0.001029829375 0.931722925482 0.00520067475949 0.00499255709135 0.00432406843179 0.00125688598951 0.00127636015747
0.521284 0.317177487281 0.00148599902859 0.000841557318546 0.000597443591 0.000530350236 0.000529923443 0.340508680851 0.000438520746431 0.000951725612 0.00098027944066 0.00103852591 0.001028112018 0.931481354567 0.00524731211072 0.0050240701411 0.00434591602761 0.00125999474327 0.00127952235225
0.522729 0.31639661914 0.00149792058555 0.000848735114517 0.000602888702 0.000528376472 0.000527973643 0.339759156561 0.000438114409217 0.000950796083 0.000980384666718 0.001036788018 0.001026391223 0.931237946146 0.00529401410137 0.00505576515336 0.0043682495389 0.00126306296653 0.00128264399687
0.524176 0.315616778336 0.00150979864515 0.000855907994229 0.000608452906 0.000526415382 0.000526036392 0.339011033055 0.000437708210658 0.000949892916 0.000980508614107 0.001035046758 0.001024667109 0.930992644964 0.00534078073146 0.00508764231896 0.00439108176928 0.0012660899762 0.00128572438516
0.525625 0.314837950172 0.00152215732197 0.000863075484597 0.000614139299 0.000524467158 0.000524111882 0.338264311561 0.000437339112711 0.000949016521 0.000980651040051 0.001033302253 0.001022939796 0.930745394686 0.00538924115969 0.00511970191578 0.00441442576525 0.0012690750839 0.0012887628368
0.527076 0.314060119878 0.00153516114156 0.000870237161016 0.000619951018 0.000522531997 0.000522200306 0.337518993474 0.000437018715408 0.000948167308 0.000980811690069 0.001031554622 0.001021209401 0.930496137848 0.00543991932348 0.00515194433887 0.00443829478954 0.00127201758176 0.00129175863755
0.528529 0.313283272619 0.00154811766926 0.00087739264283 0.000625891244 0.00052061009 0.000520301856 0.33677508036 0.000436698177143 0.000947345688 0.00098099029854 0.001029803987 0.001019476045 0.93024481587 0.00549066734001 0.00518437009335 0.00446270233439 0.00127491676762 0.00129471109074
0.529984 0.312507393488 0.00156102698756 0.000884541604704 0.000631963201 0.000518701632 0.000518416721 0.336032573957 0.00043637749969 0.000946552075 0.000981186584165 0.001028050468 0.001017739847 0.929991369015 0.00554148520929 0.00521697981411 0.00448766212578 0.00127777193434 0.00129761947394
0.531441 0.311732467516 0.0015738891793 0.000891683768921 0.000638170161 0.000516806813 0.000516545093 0.335291476178 0.000436056684823 0.000945786883 0.000981400254291 0.001026294186 0.001016000926 0.929735736409 0.00559237293131 0.00524977424954 0.00451318813191 0.00128058235742 0.00130048307385
0.5329 0.310958479664 0.00158670432761 0.000898818919524 0.000644515435 0.000514925828 0.00051468716 0.334551789116 0.000435735734301 0.000945050527 0.0009816309993 0.001024535263 0.001014259401 0.929477855987 0.00564333050606 0.0052827542866 0.00453929454076 0.00128334731573 0.00130330115644
0.534361 0.310185414832 0.00159947251592 0.000905946894426 0.000651002386 0.000513058864 0.000512843114 0.333813515043 0.000435414649884 0.000944343428 0.000981878495275 0.00102277382 0.00101251539 0.929217664516 0.00569435793356 0.00531592093656 0.00456599581455 0.00128606606479 0.00130607300013
0.535824 0.309413257852 0.00161274327508 0.00091306760018 0.000657634415 0.000511206114 0.000511013141 0.333076656419 0.000435156657318 0.000943666002 0.00098214240638 0.001021009979 0.001010769016 0.92895509754 0.00574722250557 0.00534927538089 0.00459330661923 0.0012887378833 0.00130879785946
0.537289 0.308641993497 0.00162639108048 0.000920181003529 0.000664414975 0.000509367767 0.00050919743 0.332341215889 0.000434947304769 0.00094301867 0.000982422379674 0.00101924386 0.001009020396 0.928690089405 0.00580153172888 0.00538281892841 0.0046212418958 0.0012913620155 0.00131147498656
0.538756 0.307871606474 0.00163998893114 0.000927287146327 0.000671347562 0.000507544012 0.000507396166 0.33160719629 0.000434737449988 0.000942401854 0.000982718047958 0.001017475584 0.001007269652 0.928422573208 0.00585591509448 0.00541655306741 0.00464981682407 0.00129393772278 0.00131410362741
0.540225 0.307102081431 0.0016535369171 0.000934386142279 0.000678435718 0.000505735038 0.000505609537 0.33087460065 0.000434527095348 0.000941815978 0.00098302902337 0.001015705275 0.001005516901 0.928152480812 0.00591037260237 0.00545047943309 0.00467904683628 0.00129646423454 0.00131668302739
0.541696 0.306333402956 0.00166703512876 0.00094147818051 0.000685683035 0.000503941031 0.000503837728 0.330143432197 0.000434316243225 0.000941261466 0.000983354910328 0.001013933054 0.001003762264 0.927879742806 0.00596490425254 0.00548479666681 0.00470894762526 0.00129894079144 0.00131921242349
0.543169 0.305565555578 0.00168048365675 0.000948563530619 0.000693093151 0.000502162178 0.000502080924 0.329413694357 0.000434104895994 0.000940738950332 0.000983695288429 0.001012159041 0.001002005862 0.927604288506 0.00601951004499 0.00552584380916 0.00473953513709 0.0013013666251 0.00132169103776
0.544644 0.304798523766 0.00169388259203 0.00095564255084 0.00070066975 0.000500398666 0.000500339308 0.328685390758 0.000433893056023 0.000940256431896 0.000984049725334 0.001010383359 0.001000247813 0.927326045928 0.00607418997973 0.00556729830233 0.00477082558398 0.00130374095553 0.00132411809142
0.546121 0.304032291934 0.0017077937096 0.000962715684593 0.000708416567 0.000498650679 0.000498613064 0.327958525235 0.000433775482444 0.000939818448553 0.000984417769103 0.001008606129 0.000998488238 0.927044941784 0.00613079746802 0.00560916291724 0.00480283543892 0.00130606299899 0.00132649279985
0.5476 0.303266844438 0.00172183173288 0.000969783471079 0.000716337382 0.000496918402 0.000496902373 0.327233101831 0.00043368716554 0.00093942583968 0.000984798950234 0.001006827475 0.000996727255 0.926760901453 0.00618807099979 0.0056514405021 0.00483558144165 0.00130833196298 0.00132881437447
0.549081 0.30250216558 0.0017358179618 0.000976846546948 0.000724436028 0.000495202017 0.000495207419 0.326509124804 0.000433597945266 0.000939079432996 0.000985192785065 0.001005047514 0.000994964988 0.926473848967 0.00624542198055 0.00569413399261 0.0048690806023 0.0013105470535 0.00133108200663
0.550564 0.301738239607 0.00174975249275 0.000983905650196 0.000732716383 0.000493501708 0.000493528379 0.325786598622 0.000433507824716 0.000938780054819 0.000985598762746 0.001003266374 0.000993201551 0.926183707013 0.00630285041031 0.00573724637779 0.00490335020991 0.00131270746007 0.00133329490313
0.552049 0.300975050714 0.00176363542241 0.000990961627717 0.000741182379 0.000491817655 0.000491865436 0.325065527977 0.000433416806982 0.000938528514014 0.000986016365014 0.001001484172 0.000991437069 0.92589039689 0.00636035628906 0.00578078076922 0.00493840781933 0.00131481237551 0.00133545224223
0.553536 0.300212583043 0.00177746684773 0.000998015435484 0.000749837996 0.00049015004 0.000490218767 0.32434591778 0.000433324895158 0.000938325617205 0.00098644504522 0.00099970103 0.000989671659 0.92559383851 0.00641793961681 0.0058247403345 0.00497427127988 0.00131686097865 0.00133755320054
0.555025 0.299450820685 0.00179125591768 0.00100506814875 0.000758687263 0.000488499042 0.000488588549 0.323627773166 0.000433234114583 0.000938172155982 0.000986884242237 0.000997917073 0.00098790544 0.925293950379 0.0064756303309 0.00586912835601 0.00501095870638 0.0013188524443 0.0013395969626
0.556516 0.298689747681 0.00180552318013 0.00101212096368 0.000767734261 0.00048686484 0.00048697496 0.322911099501 0.000433260741676 0.000938068911713 0.000987333373539 0.000996132419 0.000986138535 0.924990649571 0.00653515402009 0.00591394820648 0.00504848850698 0.00132078594583 0.00134158268321
0.558009 0.297929348023 0.00181973741645 0.00101917520483 0.000776983123 0.000485247612 0.000485378174 0.32219590238 0.000433286078639 0.000938016651015 0.000987791836627 0.000994347192 0.00098437106 0.924683851726 0.00659475755326 0.00595920336915 0.00508687937377 0.00132266063906 0.00134350952736
0.559504 0.297169605656 0.00183389872791 0.00102623232644 0.000786438034 0.000483647534 0.000483798368 0.321482187633 0.000433310129294 0.000938016132563 0.000988259007821 0.000992561513 0.000982603136 0.924373471028 0.00665444093042 0.00600489742293 0.00512615030731 0.00132447567485 0.00134537664772
0.561001 0.296410504478 0.00184800721607 0.00103404155601 0.000796103231 0.000482064781 0.000482235715 0.320769961331 0.000433332897464 0.000938068092238 0.000988734245669 0.000990775502 0.000980834883 0.924059420178 0.00671420415156 0.00605103407863 0.00516632057849 0.00132623020359 0.00134718318702
0.5625 0.29565202834 0.00186206298273 0.00104440671517 0.000805983 0.000480499529 0.000480690386 0.320059229783 0.000433354386978 0.000938173257401 0.000989216883795 0.000988989282 0.00097906642 0.92374161039 0.00677404721668 0.00609761715099 0.00520740976382 0.00132792336892 0.00134892828334
0.564001 0.29489416105 0.00187606612996 0.00105486752561 0.000816081685 0.000478951952 0.000479162554 0.319349999543 0.000433374601659 0.000938332336918 0.000989706235032 0.000987202974 0.000977297865 0.923419951376 0.00683397012578 0.00614465058307 0.00524943774948 0.00132955429516 0.001350611065
0.565504 0.294136886373 0.00189015243266 0.00106542539732 0.000826403681 0.000477422219 0.00047765239 0.318642277415 0.000433426237143 0.000938546023175 0.000990201593042 0.000985416698 0.000975529338 0.923094351318 0.00689440223838 0.00619213844864 0.00529242471986 0.00133112210835 0.00135223066267
0.567009 0.293380188029 0.00190445450766 0.00107608181681 0.000836953435 0.000475910505 0.000476160061 0.317936070454 0.000433541228027 0.000938814987255 0.000990702226692 0.000983630576 0.000973760959 0.92276471685 0.00695576695067 0.00624008495976 0.00533639115087 0.00133262593677 0.00135378618365
0.568516 0.292624049701 0.00191870290298 0.00108683833979 0.000847735452 0.000474416977 0.000474685738 0.317231385969 0.000433654625948 0.000939139886253 0.000991207383928 0.000981844729 0.000971992846 0.922430953063 0.00701721321075 0.00628849445829 0.00538135785355 0.00133406487991 0.00135527674693
0.570025 0.291868455027 0.00193289772421 0.00109769660727 0.000858754288 0.000472941806 0.000473229585 0.316528231527 0.000433766435352 0.000939521355169 0.000991716287783 0.000980059278 0.000970225116 0.922092963458 0.00707874101862 0.00633737145093 0.00542734593365 0.00133543804585 0.00135670144841
0.571536 0.291113387611 0.00194703907716 0.00110865833111 0.000870014557 0.000471485158 0.00047179177 0.315826614959 0.000433876660681 0.000939960008335 0.000992228140477 0.000978274343 0.00096845789 0.921750649953 0.00714035037427 0.00638672058088 0.00547437682107 0.00133674453118 0.00135805938614
0.573049 0.290358831015 0.00196112706791 0.00111972531197 0.000881520924 0.000470047202 0.000470372455 0.31512654436 0.000433985306388 0.000940456438267 0.000992742120677 0.000976490043 0.000966691285 0.921403912846 0.00720204127772 0.00643654666939 0.00552247224946 0.00133798342913 0.00135934963512
0.574564 0.289604768769 0.00197516180277 0.00113089942822 0.000893278117 0.000468628099 0.000468971807 0.314428028092 0.000434092376919 0.000941011218315 0.000993257379935 0.000974706503 0.000964925419 0.921052650829 0.00726381372896 0.00648685467526 0.00557165430458 0.00133915380931 0.00136057130234
0.576081 0.288851184363 0.00198941111986 0.00114218264951 0.000905290911 0.000467228016 0.000467589984 0.313731074793 0.000434238637138 0.000941624894397 0.000993773051362 0.000972923838 0.00096316041 0.920696760924 0.00732643002336 0.00653764976148 0.00562194535485 0.00134025475907 0.00136172343579
0.5776 0.288098061256 0.00200371435552 0.00115357703303 0.000917564146 0.000465847114 0.000466227149 0.313035693374 0.000434399615238 0.00094229799081 0.00099428823793 0.000971142171 0.000961396377 0.920336138511 0.00738943673267 0.00658893724895 0.0056733681275 0.00134128534203 0.00136280511493
0.579121 0.287345382872 0.00201796337968 0.00116508472921 0.000930102713 0.000464485556 0.000464883459 0.312341893027 0.000434558837289 0.000943031009039 0.000994802022592 0.00096936162 0.000959633436 0.919970677283 0.00745252640013 0.00664072266422 0.00572594566572 0.00134224462116 0.00136381538724
0.580644 0.286593132607 0.00203215830199 0.00117670797589 0.000942911567 0.000463143499 0.000463559075 0.311649683226 0.000434716308122 0.000943824424153 0.000995313461446 0.000967582306 0.000957871705 0.919600269252 0.00751569902574 0.00669301170331 0.00577970136289 0.00134313164156 0.00136475331711
0.582169 0.285841293821 0.00204629923229 0.00118844911536 0.000955995713 0.000461821104 0.000462254151 0.310959073732 0.000434872032571 0.00094467868335 0.00099582158458 0.000965804347 0.000956111301 0.9192248047 0.00757895460948 0.00674581028501 0.00583465891644 0.00134394545673 0.00136561793619
0.583696 0.28508984985 0.00206038628065 0.00120031058022 0.000969360222 0.000460518526 0.000460968845 0.310270074597 0.000435026015467 0.000945594209365 0.000996325397417 0.000964027862 0.000954352341 0.918844172195 0.00764229315137 0.00679912451513 0.00589084239214 0.00134468509623 0.00136640828711
0.585225 0.284338783998 0.00207449296665 0.00121229491407 0.000983010219 0.000459235922 0.000459703307 0.309582696164 0.000435178747996 0.000946571400474 0.000996823877798 0.000962252972 0.00095259494 0.918458258556 0.00770590917165 0.00685296074034 0.00594827619026 0.00134534959829 0.00136712340077
0.586756 0.283588079544 0.00208897073971 0.00122440475442 0.000996950889 0.000457973446 0.000458457691 0.308896949078 0.000435332562657 0.000947610621303 0.000997315981797 0.000960479793 0.000950839217 0.918066948833 0.00777073723205 0.00690732551561 0.00600698503951 0.00134593798886 0.00136776229158
0.588289 0.282837719741 0.00210339325982 0.00123664285096 0.001011187477 0.000456731251 0.000457232148 0.308212844282 0.000435484639013 0.000948712213174 0.000997800635873 0.000958708444 0.000949085287 0.917670126305 0.00783564997967 0.00696222563788 0.00606699403099 0.00134644928041 0.00136832397472
0.589824 0.28208768782 0.00211776064119 0.0012490120553 0.001025725292 0.000455509485 0.000456026827 0.307530393024 0.00043563498193 0.000949876488669 0.000998276737739 0.000956939044 0.000947333263 0.917267672461 0.00790064741449 0.0070176681179 0.0061283286177 0.00134688247458 0.00136880747013
0.591361 0.281337966985 0.00213207299821 0.00126151533737 0.001040569697 0.000454308301 0.000454841876 0.306849606862 0.000435783596276 0.000951103728377 0.000998743162694 0.00095517171 0.000945583263 0.916859466962 0.00796572953652 0.00707366025384 0.00619101457456 0.00134723657974 0.00136921176417
0.5929 0.280588540421 0.00214633044548 0.00127415577564 0.00105572612 0.000453127846 0.00045367744 0.306170497667 0.000435930486925 0.00095239418361 0.000999198758446 0.000953406558 0.000943835403 0.916445387649 0.00803089634577 0.00713020958633 0.00625507804701 0.00134751059664 0.00136953584806
0.594441 0.279839391293 0.0021605330978 0.00128693656164 0.00107120005 0.000451968265 0.000452533665 0.305493077624 0.000436075658752 0.000953748079705 0.000999642341347 0.000951643708 0.000942089795 0.916025310523 0.00809614784223 0.00718732390244 0.00632054554533 0.00134770349928 0.00136977871997
0.595984 0.279090502745 0.00217521008255 0.00129986100876 0.001086997039 0.000450829704 0.000451410693 0.30481735924 0.000436183011077 0.000955165607017 0.00100007270331 0.000949883273 0.000940346555 0.915599109712 0.00816292651459 0.00724501128839 0.0063874439314 0.00134781427512 0.00136993934225
0.597529 0.278341857905 0.00219013089288 0.00131293254878 0.001103122699 0.000449712306 0.000450308665 0.304143355344 0.000436268288933 0.000956646930633 0.00100048860768 0.000948125373 0.000938605796 0.91516665748 0.00823061226863 0.00730328010759 0.0064558004368 0.00134784189438 0.0013700166963
0.599076 0.277593439884 0.002204994412 0.00132615473392 0.001119582707 0.000448616212 0.000449227722 0.303471079095 0.000436352056549 0.000958192179051 0.00100088879106 0.000946370122 0.000936867633 0.914727824186 0.00829838564177 0.00736213901671 0.00652564264731 0.00134778532158 0.00137000974039
0.600625 0.276845231939 0.0022198007611 0.00133953126834 0.001136382701 0.000447541553 0.00044816799 0.302800543766 0.000436434318425 0.000959801440574 0.00100127197903 0.000944617637 0.000935132178 0.914282479469 0.00836624663401 0.00742159716835 0.00659699815795 0.00134764355477 0.00136991746761
0.602176 0.276097223538 0.00223455006153 0.00135306689017 0.001153524559 0.000446488098 0.000447129245 0.302131754748 0.00043651507905 0.0009614742231 0.00100163770705 0.00094286804 0.000933399554 0.91383053651 0.00843419524535 0.00748167152419 0.00666989869494 0.00134741695368 0.00136974024757
0.603729 0.275349412293 0.00224924243485 0.00136676754707 0.001171005201 0.000445455145 0.000446110791 0.301464706988 0.000436594342928 0.000963209290461 0.0010019865739 0.000941121467 0.000931669893 0.913371966636 0.00850223147579 0.00754238891903 0.00674465741041 0.00134710771015 0.00136948028506
0.605284 0.274601796601 0.00226413310498 0.00138063921788 0.001188821126 0.000444441945 0.000445111888 0.300799394729 0.000436655488553 0.000965005309509 0.00100231925824 0.000939378049 0.000929943331 0.912906745868 0.00857110213344 0.00760377696535 0.00682140000439 0.00134671821442 0.00136913996517
0.606841 0.273854375123 0.00228010665215 0.00139468781729 0.001206968728 0.00044344773 0.000444131778 0.300135812195 0.000436640876841 0.000966860903857 0.00100263644272 0.000937637925 0.000928219997 0.912434851144 0.00864340789866 0.00766586335866 0.00690013788917 0.00134625092175 0.00136872178653
0.6084 0.273107146787 0.0022960188316 0.00140891918283 0.001225444296 0.000442471716 0.000443169685 0.299473953602 0.000436625095119 0.000968774643252 0.00100293882524 0.000935901226 0.000926500028 0.91195626031 0.0087158065422 0.00772867587826 0.00698088046003 0.00134570839879 0.00136822830369
0.609961 0.272360110793 0.00231186977527 0.00142333906438 0.001244244015 0.000441513099 0.000442224816 0.298813813151 0.000436608147247 0.000970745052947 0.00100322710765 0.000934168087 0.000924783558 0.911470952166 0.00878829806404 0.00779224232728 0.00706363507652 0.00134509328761 0.00136766217757
0.611524 0.271613266618 0.00232765961532 0.00143795311015 0.001263363966 0.000440571058 0.000441296359 0.29815538503 0.000436590037088 0.000972770610353 0.00100350199927 0.000932438643 0.000923070718 0.910978906488 0.0088608824642 0.00785659049891 0.00714840701086 0.00134440831314 0.00136702615421
0.613089 0.270866614016 0.00234338848405 0.00145276686081 0.00128280012 0.000439644754 0.000440383485 0.297498663417 0.000436570768503 0.000974849745151 0.00100376421901 0.000930713028 0.000921361642 0.910480104028 0.00893355974267 0.00792174817022 0.00723519939528 0.00134365629558 0.00136632306581
0.614656 0.270120153025 0.00235905651394 0.00146778573471 0.00130254834 0.000438733329 0.000439485347 0.296843642482 0.000436550345352 0.000976980836489 0.00100401449775 0.000928991375 0.000919656464 0.909974526543 0.00900632989944 0.00798774306122 0.00732401319522 0.0013428401454 0.00136555583487
0.616225 0.269373883971 0.00237610202487 0.00148301502235 0.001322604383 0.000437835906 0.00043860108 0.296190316383 0.000436452560924 0.000979162220911 0.00100425357034 0.000927273818 0.000917955316 0.909462156834 0.00908359663429 0.00805460279063 0.007414847214 0.00134196285807 0.0013647274812
0.617796 0.268627807469 0.00239348541384 0.00149845987919 0.00134303432394 0.000436951591 0.000437729797 0.29553867927 0.00043633251542 0.000981392184791 0.00100448218023 0.000925560492 0.000916258331 0.908942978741 0.00916220006795 0.0081223548642 0.00750769802887 0.00134102753761 0.00136384111598
0.619369 0.26788192443 0.00241080200321 0.00151412531571 0.00136395170405 0.00043607947 0.000436870595 0.294888725288 0.000436211663899 0.000983668967339 0.00100470108223 0.000923851528 0.000914565644 0.908416977178 0.00924090356963 0.00819102664857 0.00760256001366 0.00134003738026 0.00136289993741
0.620944 0.267136236065 0.00242805193926 0.00153001619418 0.00138535439689 0.000435218608 0.000436022555 0.294240448572 0.000436090009521 0.000985990764673 0.00100491103705 0.000922147063 0.000912877385 0.907884138165 0.00931970713934 0.00826064533505 0.00769942533293 0.0013389956537 0.00136190726568
0.622521 0.266390743885 0.00244523536842 0.00154613722513 0.00140723769806 0.000434368055 0.000435184732 0.293593843254 0.000435967555438 0.000988355722542 0.00100511281582 0.000920447227 0.000911193688 0.907344448823 0.00939861077707 0.00833123793847 0.00779828390677 0.00133790575967 0.00136086648359
0.6241 0.265645449711 0.00246235243729 0.00156249295613 0.00142959615952 0.000433526837 0.000434356169 0.29294890346 0.000435844304804 0.000990761944759 0.00100530719709 0.000918752155 0.000909514685 0.906797897427 0.00947761448283 0.00840283123872 0.00789912346362 0.00133677116869 0.00135978110478
0.625681 0.264900355673 0.00248020832056 0.0015790877763 0.00145242360728 0.000432693964 0.000433535884 0.292305623312 0.000435674110574 0.000993207485725 0.00100549496857 0.000917061979 0.000907840508 0.906244473409 0.00955920100074 0.00847545179395 0.00800192949634 0.00133559547148 0.00135865472294
0.627264 0.264155464216 0.00249905808251 0.00159592591243 0.00147571317293 0.000431868423 0.000432722879 0.29166399693 0.000435442362137 0.000995690356739 0.00100567692835 0.000915376832 0.00090617129 0.905684167386 0.00964417603779 0.00854912591977 0.00810668530733 0.00133438235218 0.00135749104876
0.628849 0.263410778104 0.00251783544713 0.00161301142621 0.00149945731862 0.000431049185 0.000431916133 0.291024018431 0.000435210197937 0.000998208523704 0.00100585388076 0.000913696846 0.000904507161 0.905116971184 0.00972925843433 0.00862387965537 0.00821337200772 0.00133313560086 0.00135629388089
0.630436 0.262666300426 0.00253654057529 0.00163034821063 0.00152364786535 0.000430235195 0.000431114609 0.290385681931 0.000434977620339 0.0010007599093 0.00100602664117 0.000912022155 0.000902848255 0.90454287787 0.00981444819036 0.00869973875169 0.00832196854489 0.0013318591122 0.0013550671503
0.632025 0.261922034594 0.00255517362797 0.00164794000062 0.0015482760167 0.000429425385 0.000430317245 0.289748981547 0.000434744631691 0.00100334238807 0.0010061960355 0.000910352888 0.000901194702 0.903961881749 0.00989974530588 0.00877672869607 0.00843245169393 0.0013305568924 0.00135381485496
0.633616 0.261177984357 0.00257373476632 0.00166579036066 0.00157333239426 0.00042861866 0.000429522966 0.289113911394 0.00043451123435 0.0010059537971 0.00100636289516 0.000908689181 0.000899546633 0.903373978435 0.0099851497809 0.00885487463515 0.00854479614011 0.00132923303444 0.00135254114618
0.635209 0.260434153794 0.00259241022833 0.00168390270178 0.00159880705114 0.000427813908 0.000428730667 0.288480465592 0.000434260511482 0.00100859192454 0.00100652806482 0.000907031162 0.000897904181 0.90277916482 0.0100712089396 0.00893420144582 0.00865897442365 0.00132789178084 0.00135125024848
0.636804 0.259690547328 0.00261224427884 0.00170228027178 0.00162468950739 0.000427009994 0.000427939231 0.287848638262 0.000433897529422 0.00101125451595 0.00100669239808 0.000905378963 0.000896267475 0.902177439143 0.0101610050818 0.00901473367048 0.00877495701501 0.00132653744361 0.00134994651863
0.638401 0.258947169724 0.00263200196502 0.00172092616784 0.00165096877148 0.000426205764 0.000427147515 0.287218423528 0.000433534594354 0.00101393927693 0.00100685675753 0.000903732716 0.000894636646 0.901568800996 0.0102509138209 0.00909649554426 0.00889271233688 0.00132517447255 0.00134863442038
0.64 0.258204026095 0.00265168345913 0.00173984333825 0.00167763336433 0.000425400041 0.000426354357 0.286589815519 0.000433171707655 0.00101664386975 0.00100702201583 0.000902092552 0.000893011823 0.900953251348 0.0103409351572 0.00917951098825 0.00901220677944 0.00132380741937 0.00134731853616
0.641601 0.257461121908 0.00267128893358 0.00175903458595 0.00170467134237 0.000424591626 0.000425558574 0.285962808371 0.000432808870689 0.00101936591352 0.00100718905919 0.0009004586 0.000891393139 0.900330792576 0.0104310690904 0.00926380361876 0.00913340472816 0.00132244096458 0.00134600356155
0.643204 0.256718462984 0.00269081856095 0.00177850258475 0.00173207031783 0.000423779303 0.000424758959 0.285337396224 0.000432446084825 0.00102210298804 0.00100735877964 0.000898830992 0.000889780721 0.899701428489 0.0105213156207 0.00934939675643 0.00925626859429 0.00132107989747 0.00134469430448
0.644809 0.255976055508 0.0027102725139 0.00179824987119 0.00175981748487 0.000422961828 0.000423954287 0.284713573227 0.000432083351416 0.00102485263016 0.00100753208428 0.000897209857 0.000888174699 0.899065164357 0.0106116747481 0.0094363134168 0.00938075885021 0.00131972912458 0.00134339570587
0.646416 0.255233906029 0.00273010762568 0.00181827886465 0.00178789963402 0.000422137939 0.00042314331 0.284091333538 0.00043157186579 0.00102761233638 0.00100770988981 0.000895595325 0.000886575203 0.898422006931 0.0107029152921 0.00952457634475 0.00950683404404 0.00131839367873 0.00134211281833
0.648025 0.254492021466 0.002749927341 0.00183859187296 0.00181630317534 0.000421306351 0.000422324757 0.283470671323 0.000431040905985 0.00103037956434 0.0010078931268 0.000893987524 0.000884982361 0.89777196448 0.0107943732229 0.00961420802927 0.00963445084571 0.00131707871383 0.00134085081524
0.649636 0.253750409112 0.00276967009303 0.00185919109997 0.00184501415144 0.000420465755 0.000421497335 0.28285158076 0.000430510591711 0.00103315172984 0.00100808273483 0.000892386584 0.000883396303 0.897115046804 0.0108859448367 0.00970523070249 0.0097635640476 0.00131578951514 0.00133961500796
0.651249 0.253009076638 0.00278933605896 0.00188007865773 0.00187401825816 0.000419614822 0.000420659729 0.282234056037 0.000429980923018 0.00103592621078 0.00100827966642 0.000890792633 0.000881817155 0.896451265275 0.0109776301334 0.00979766637765 0.00989412661596 0.00131453148129 0.00133841082028
0.652864 0.2522680321 0.0028089254159 0.00190125657652 0.0019033008618 0.000418752197 0.000419810604 0.281618091356 0.000429451899954 0.00103870034537 0.00100848489132 0.000889205799 0.000880245045 0.895780632861 0.0110694291131 0.00989153688505 0.0100260897161 0.0013133101373 0.00133724381698
0.654481 0.25152728394 0.00282843834122 0.00192272681495 0.00193284700937 0.000417876506 0.0004189486 0.281003680932 0.000428923522562 0.00104147143295 0.00100869938713 0.00088762621 0.000878680103 0.89510316415 0.0111613417757 0.0099868638619 0.0101594027231 0.00131213115353 0.00133611968021
0.6561 0.250786840992 0.00284737374902 0.00194449127516 0.00196264144566 0.000416986349 0.000418072333 0.280390818994 0.000428239587032 0.00104423673632 0.00100892414699 0.000886053994 0.000877122454 0.894418875382 0.0112507232629 0.0100836688218 0.010294013265 0.00131100032097 0.00133504423543
0.657721 0.250046712486 0.00286599860095 0.00196655181431 0.00199266862447 0.000416080304 0.000417180396 0.279779499786 0.000427483228765 0.00104699348037 0.00100916017831 0.000884489277 0.000875572223 0.893727784478 0.0113389657319 0.0101819731741 0.0104298672352 0.00130992356474 0.001334023432
0.659344 0.249306908054 0.00288455013561 0.00198891025545 0.00202291272212 0.000415156924 0.000416271363 0.279169717572 0.000426728320811 0.00104973884811 0.00100940850738 0.000882932186 0.00087402954 0.89302991106 0.0114273170751 0.0102817982717 0.0105669088077 0.00130890694695 0.00133306336454
0.660969 0.248567437733 0.00290302852498 0.00201156840452 0.00205335764819 0.000414214741 0.000415343779 0.278561466631 0.000425974861407 0.00105246999072 0.0010096701697 0.000881382847 0.000872494529 0.892325276497 0.0115157772923 0.0103831654286 0.0107050804887 0.00130795666851 0.00133217025358
0.662596 0.247828311971 0.00292143394108 0.00203452805998 0.00208398706015 0.000413252259 0.000414396169 0.27795474126 0.000425222848778 0.00105518402394 0.0010099462202 0.000879841386 0.000870967314 0.891613903931 0.0116043463837 0.0104860959755 0.0108443231398 0.00130707905726 0.00133135047485
0.664225 0.24708954163 0.00293976655606 0.00205779103285 0.00211478436516 0.000412267961 0.000413427034 0.277349535779 0.000424472281147 0.00105787802115 0.0010102377307 0.000878307927 0.000869448023 0.890895818289 0.0116930243492 0.0105906113214 0.0109845759485 0.00130628059634 0.00133061052914
0.665856 0.24635113799 0.00295686216108 0.00208135916276 0.00214573273585 0.000411260307 0.000412434847 0.276745844526 0.000423560352865 0.00106054902769 0.00101054578742 0.000876782597 0.000867936779 0.890171046333 0.0117767311551 0.0106967329922 0.0111257765159 0.00130556791102 0.00132995706656
0.667489 0.245613112758 0.00297283641143 0.00210523432371 0.00217681512106 0.000410227729 0.000411418063 0.276143661863 0.000422503208987 0.00106319404712 0.00101087149947 0.000875265518 0.000866433706 0.889439616687 0.0118559356363 0.0108044826772 0.0112678608392 0.00130494775305 0.00132939688025
0.669124 0.244875478067 0.00298874616586 0.00212941845296 0.00220801424799 0.000409168635 0.000410375106 0.275542982174 0.000421448593706 0.00106581005307 0.00101121599141 0.000873756816 0.000864938927 0.888701559862 0.0119352371224 0.0109138823025 0.0114107633464 0.00130442704256 0.00132893692206
0.670761 0.244138246486 0.00300459157921 0.00215391355673 0.0022393126362 0.00040808141 0.000409304383 0.274943799868 0.000420396502775 0.00106839398269 0.00101158040914 0.000872256612 0.000863452566 0.887956908296 0.0120146356133 0.0110249540704 0.0115544169157 0.00130401282501 0.00132858427138
0.6724 0.24340143102 0.00302037280645 0.00217872173686 0.00227069259943 0.000406964411 0.000408204268 0.27434610938 0.000419346931928 0.00107094273873 0.00101196591846 0.00087076503 0.000861974747 0.887205696374 0.0120941311092 0.011137720549 0.0116987528792 0.0013037123274 0.00132834618009
0.674041 0.242665045117 0.00303609000249 0.0022038451987 0.00230213625893 0.000405815974 0.000407073115 0.273749905169 0.000418299876893 0.00107345319486 0.00101237370409 0.000869282192 0.00086050559 0.886447960474 0.0121737236099 0.011252204701 0.0118437010803 0.00130353289934 0.00132823003258
0.675684 0.241929102675 0.00305018049747 0.00222928627439 0.00233362554925 0.000404634405 0.000405909253 0.273155181724 0.000417087859961 0.00107592218628 0.00101280497787 0.00086780822 0.000859045218 0.885683738994 0.0122468090673 0.0113684299914 0.0119891898565 0.00130348205523 0.00132824338605
0.677329 0.241193618042 0.00306202416004 0.00225504744107 0.00236514222233 0.000403417986 0.000404710982 0.272561933562 0.000415644406505 0.00107834652046 0.00101326097152 0.000866343234 0.000857593751 0.884913072379 0.0123107130349 0.0114864204395 0.0121351460822 0.00130356747079 0.00132839394371
0.678976 0.240458606024 0.003073817474 0.00228113133712 0.00239666785617 0.000402164974 0.000403476579 0.271970155229 0.000414204872406 0.00108072297075 0.00101374294189 0.000864887357 0.000856151311 0.884136003164 0.0123746946973 0.0116062006988 0.0122814951731 0.00130379697877 0.00132868957583
0.680625 0.23972408189 0.00308556056428 0.00230754078109 0.00242818386289 0.000400873599 0.000402204296 0.271379841304 0.000412769250139 0.00108304828044 0.00101425217107 0.000863440707 0.000854718017 0.883352575999 0.0124387540544 0.0117277961294 0.0124281611222 0.00130417856125 0.00132913830262
0.682276 0.238990061376 0.00309725355587 0.00233427878934 0.00245967149503 0.000399542064 0.000400892357 0.270790986397 0.00041133753217 0.00108531916225 0.00101478996839 0.000862003402 0.000853293989 0.882562837692 0.0125028911064 0.0118512328817 0.0125750665165 0.00130472037519 0.00132974831176
0.683929 0.23825656069 0.00310889657377 0.00236134859852 0.00249111185203 0.000398168546 0.00039953896 0.27020358515 0.000409909710953 0.00108753229896 0.00101535766839 0.000860575565 0.000851879345 0.881766837245 0.0125671058532 0.0119765379796 0.012722132557 0.00130543073675 0.00133052797245
0.685584 0.237523596515 0.00311868453515 0.00238875368503 0.00252248588572 0.000396751197 0.000398142277 0.269617632242 0.000408312738351 0.00108968434386 0.00101595663808 0.000859157311 0.000850474205 0.880964625866 0.0126237956118 0.0121037394257 0.0128692790755 0.00130631813567 0.00133148579085
0.687241 0.236791186019 0.0031251224329 0.00241649778192 0.00255377441116 0.000395288139 0.000396700454 0.269033122386 0.000406403288929 0.00109177192224 0.00101658826982 0.000857748758 0.000849078684 0.88015625704 0.0126665944372 0.0122328662562 0.0130164245748 0.00130739121389 0.00133263046578
0.6889 0.236059346854 0.00313152879407 0.00244458489932 0.00258495810805 0.000393777469 0.000395211607 0.268450050332 0.000404499444959 0.00109379163102 0.00101725399123 0.000856350024 0.000847692901 0.879341786534 0.0127094449207 0.0123639486597 0.013163486228 0.00130865881138 0.00133397086192
0.690561 0.235328097167 0.00313790370197 0.00247301934526 0.00261601753876 0.000392217255 0.00039367383 0.26786841087 0.000402601194875 0.00109574003847 0.00101795526108 0.000854961224 0.000846316973 0.878521272451 0.0127523470624 0.0124970180568 0.0133103799407 0.00131012991813 0.00133551601637
0.692224 0.2345974556 0.00314424723979 0.00250180574889 0.00264693314332 0.000390605538 0.000392085186 0.267288198827 0.000400708527094 0.00109761368754 0.00101869357169 0.000853582474 0.000844951015 0.877694775263 0.0127953008624 0.0126321072126 0.0134570203383 0.00131181370926 0.00133727514581
0.693889 0.233867441297 0.00315055949083 0.00253094907608 0.00267768525624 0.000388940332 0.000390443711 0.266709409071 0.000398821430024 0.00109940909866 0.00101947045018 0.000852213889 0.000843595142 0.876862357843 0.0128383063206 0.0127692503152 0.0136033208351 0.00131371953813 0.0013392576414
0.695556 0.23313807391 0.00315485173323 0.00256045465544 0.0027082541143 0.000387219622 0.000388747415 0.266132036511 0.0003967578604 0.00110112276329 0.0010202874617 0.000850855584 0.000842249467 0.876024085512 0.0128729215569 0.0129084831044 0.0137491936377 0.00131585692759 0.00134147308116
0.697225 0.232409373602 0.00315515053571 0.00259032819697 0.00273861986077 0.000385441366 0.000386994276 0.265556076102 0.000394337174442 0.00110275114987 0.00102114621046 0.000849507671 0.000840914106 0.875180026055 0.0128906895081 0.0130498429643 0.0138945497766 0.00131823561056 0.00134393121409
0.698896 0.231681361055 0.00315543940829 0.00262057581015 0.00276876256179 0.000383603491 0.00038518225 0.264981522839 0.000391923956308 0.00110429070665 0.00102204833789 0.000848170263 0.000839589171 0.874330249795 0.012908478751 0.0131933690116 0.0140392991745 0.00132086547093 0.00134664198999
0.700569 0.230954057473 0.00315571838468 0.00265120402952 0.00279866221422 0.000381703897 0.000383309259 0.264408371766 0.000389518189863 0.00110573785651 0.00102299553083 0.000846843473 0.000838274776 0.8734748296 0.0129262892857 0.0133391022371 0.0141833506549 0.00132375661013 0.00134961554273
0.702244 0.230227484586 0.00315598749868 0.00268221983936 0.00282829875047 0.000379740457 0.000381373198 0.263836617971 0.000387119858968 0.00110708900458 0.00102398951402 0.000845527411 0.000836971031 0.872613840931 0.0129441211121 0.0134870856041 0.0143266119825 0.00132691930263 0.00135286218195
0.703921 0.229501664661 0.00315624678395 0.00271363068163 0.0028576520638 0.00037771101 0.000379371937 0.26326625659 0.00038472894747 0.00110834053562 0.00102503206094 0.000844222189 0.000835678045 0.871747361905 0.0129619742302 0.0136373641385 0.014468989948 0.00133036399975 0.00135639243766
0.7056 0.228776620499 0.003154445713 0.00274544449615 0.00288670200683 0.000375613371 0.00037730331 0.262697282811 0.000382160526671 0.00110948881497 0.00102612499175 0.000842927915 0.000834395932 0.870875473286 0.0129710022055 0.0137899851028 0.0146103903616 0.00133410139311 0.00136021700421
0.707281 0.228052375448 0.00314895893415 0.00277766972386 0.00291542841319 0.00037344532 0.000375165129 0.26212969187 0.000379268008755 0.00111053019116 0.00102727017497 0.000841644698 0.000833124801 0.869998258576 0.0129641131462 0.0139449980441 0.0147507181441 0.00133814232988 0.00136434680023
0.708964 0.227328953402 0.00314348278838 0.00281031534422 0.00294381110951 0.000371204612 0.000372955171 0.261563479054 0.000376384697836 0.00111146100128 0.00102846952472 0.000840372648 0.000831864757 0.869115804027 0.0129572158905 0.0141024549564 0.0148898773852 0.00134249786726 0.00136879293242
0.710649 0.226606378811 0.00313801726105 0.00284339088508 0.00297182992941 0.00036888897 0.000370671185 0.260998639705 0.000373510573395 0.00111227756307 0.00102972501275 0.00083911187 0.000830615911 0.868228198688 0.0129503104384 0.0142624103929 0.0150277713721 0.0013471792809 0.0013735667039
0.712336 0.225884676685 0.00313256233746 0.00287690644892 0.00299946473553 0.000366496085 0.000368310892 0.260435169218 0.000370645614911 0.00111297618577 0.00103103866169 0.000837862472 0.000829378369 0.867335534457 0.0129433967899 0.0144249215744 0.0151643027066 0.00135219802993 0.00137867964261
0.714025 0.225163872596 0.00312711800289 0.00291087273807 0.00302669542731 0.000364023622 0.00036587198 0.259873063044 0.000367789801857 0.00111355316778 0.00103241255244 0.00083662456 0.000828152237 0.866437906101 0.0129364749451 0.0145900485482 0.0152993733266 0.00135756579453 0.00138414346347
0.715716 0.22444399269 0.00312019722567 0.00294530106705 0.00305350197198 0.00036146921 0.000363352109 0.259312316691 0.000364809370622 0.00111400479789 0.00103384882024 0.000835398237 0.00082693762 0.86553541133 0.0129228913483 0.0147578542578 0.0154328846298 0.00136329445533 0.0013899701052
0.717409 0.223725063687 0.00311126979691 0.00298020338835 0.00307986441637 0.00035883045 0.000360748907 0.258752925725 0.000361656614736 0.0011143273595 0.00103534966446 0.000834183607 0.000825734623 0.864628150813 0.0129002206114 0.0149284047108 0.0155647375329 0.00136939611383 0.00139617171473
0.719104 0.223007112888 0.00310236540215 0.0030155923174 0.00310576291075 0.000356104912 0.000358059971 0.258194885773 0.000358514065977 0.00111451712968 0.00103691734239 0.000832980773 0.000824543351 0.863716228229 0.0128775230927 0.0151017690949 0.0156948325607 0.00137588309051 0.00140276065386
0.720801 0.222290168181 0.00309348399662 0.00305148114446 0.00313117773564 0.000353290135 0.000355282867 0.257638192519 0.000355381701119 0.0011145703881 0.00103855417565 0.000831789838 0.000823363904 0.862799750331 0.0128547987924 0.015278019884 0.015823069983 0.00138276790993 0.00140974950449
0.7225 0.221574258048 0.0030846255355 0.00308788386018 0.00315608932723 0.000350383623 0.000352415132 0.257082841713 0.000352259496931 0.00111448341243 0.00104026255445 0.000830610903 0.000822196385 0.861878826963 0.0128320477102 0.0154572329955 0.0159493498978 0.00139006332159 0.0014171510793
0.724201 0.220859411566 0.00307578997398 0.00312481517538 0.0031804782972 0.000347382851 0.000349454268 0.256528829168 0.000349147430179 0.00111425248248 0.00104204493448 0.000829444067 0.000821040896 0.860953571114 0.0128092698464 0.0156394878958 0.016073572327 0.00139778231182 0.0014249784004
0.725904 0.220145658417 0.00306811717386 0.00316229054096 0.00320432547297 0.000344285263 0.000346397747 0.25597615076 0.000346155660482 0.00111387388878 0.00104390384072 0.00082828943 0.000819897535 0.860024098977 0.0127909842617 0.0158248677356 0.0161956374052 0.00140593807621 0.00143324471904
0.727609 0.219433028893 0.00306146941266 0.0032003261609 0.00322761192511 0.000341088268 0.00034324301 0.255424802433 0.000343270856753 0.00111334392858 0.00104584187297 0.000827147089 0.000818766402 0.859090529983 0.0127766760631 0.0160134594669 0.0163154454784 0.00141454404554 0.0014419635197
0.729316 0.218721553898 0.00305483676388 0.00323893902082 0.00325031899808 0.000337789243 0.000339987463 0.254874780198 0.000340395381073 0.00111265891412 0.00104786170222 0.000826017143 0.000817647596 0.858152986844 0.0127623510808 0.0162053539847 0.0164328972588 0.00142361389341 0.00145114852714
0.731025 0.21801126496 0.0030482192011 0.00327814689268 0.00327242835319 0.000334385532 0.000336628484 0.254326080135 0.000337529212008 0.00111181517342 0.00104996607718 0.000824899687 0.000816541212 0.857211595619 0.0127480093146 0.0164006462158 0.0165478940026 0.00143316150063 0.00146081369226
0.732736 0.217302194229 0.00304161669791 0.00331796836734 0.0032939220052 0.000330874448 0.000333163413 0.253778698395 0.000334672328112 0.0011108090578 0.00105215782387 0.000823794817 0.000815447347 0.856266485735 0.0127336507646 0.0165994352964 0.0166603376887 0.00144320101677 0.00147097320295
0.734449 0.21659437449 0.00303502922778 0.00335842285844 0.00331478236457 0.000327253269 0.00032958956 0.2532326312 0.000331824707949 0.00110963694192 0.00105443985013 0.000822702626 0.000814366097 0.855317790064 0.0127192754308 0.0168018246487 0.0167701311953 0.00145374682073 0.00148164148842
0.736164 0.215887839164 0.00303717434375 0.00339953062202 0.00333499228809 0.000323519239 0.000325904203 0.252687874847 0.000329834621596 0.00110829523124 0.00105681514579 0.000821623208 0.000813297556 0.854365644947 0.0127428459814 0.0170079221106 0.0168771785374 0.00146481352717 0.00149283323075
0.737881 0.215182622316 0.00304342489482 0.00344131277213 0.00335453512264 0.000319669569 0.000322104584 0.252144425705 0.000328251790705 0.00110678036844 0.00105928678123 0.000820556654 0.000812241816 0.853410190268 0.0127844352768 0.0172178400462 0.0169813850749 0.00147641600449 0.0015045633497
0.7396 0.214478758659 0.00304964454134 0.00348379129973 0.00337339476243 0.000315701435 0.000318187913 0.251602280221 0.000326673696877 0.00110508883683 0.00106185791878 0.000819503056 0.00081119897 0.852451569479 0.0128260730165 0.0174316955077 0.0170826577684 0.00148856937126 0.00151684702608
0.741321 0.213776283562 0.00305583336899 0.00352698907406 0.00339155570649 0.000311611982 0.000314151365 0.251061434919 0.000325100329608 0.00110321716462 0.00106453180325 0.000818462503 0.000810169109 0.85148992967 0.0128677592002 0.0176496102663 0.0171809054392 0.00150128900019 0.00152969967457
0.743044 0.213075233054 0.00306199146344 0.00357092986438 0.00340900312233 0.000307398316 0.000309992082 0.250521886401 0.000323531678392 0.0011011619365 0.00106731177245 0.000817435086 0.000809152321 0.850525421611 0.0129094938281 0.017871710986 0.0172760390834 0.00151459050881 0.0015431369945
0.744769 0.212375643831 0.00306811891031 0.00361563834634 0.00342572290975 0.000303057512 0.000305707169 0.249983631353 0.000321967732725 0.00109891979412 0.00107020125811 0.000816420888 0.000808148697 0.849558199797 0.0129512769002 0.0180981293097 0.0173679721516 0.00152848979816 0.00155717490645
0.746496 0.211677553263 0.00309902810021 0.00366114011186 0.00344170177647 0.000298586607 0.000301293703 0.249446666537 0.000322919624533 0.00109648745439 0.00107320377877 0.00081542 0.000807158323 0.848588422534 0.0131037762798 0.0183290019273 0.0174566209408 0.00154300299178 0.00157182963647
0.748225 0.210980999396 0.00313364452932 0.00370746168384 0.00345692731639 0.000293982604 0.000296748717 0.248910988804 0.000324254478385 0.0010938617024 0.00107632295524 0.000814432505 0.000806181288 0.847616251937 0.0132735604753 0.018564470746 0.0175419049128 0.00155814652923 0.00158711764812
0.749956 0.210286020961 0.00316812812278 0.003754630514 0.00347138808811 0.000289242472 0.000292069215 0.248376595086 0.000325583638337 0.00109103941536 0.0010795624985 0.000813458488 0.000805217674 0.846641854029 0.0134435410667 0.0188046828969 0.0176237471261 0.00157393707417 0.00160305567869
0.751689 0.209592657382 0.00320247921942 0.00380267499376 0.00348507371658 0.000284363141 0.000287252166 0.247843482404 0.000326907119544 0.00108801756148 0.00108292622293 0.00081249803 0.000804267569 0.845665398779 0.0136137180539 0.0190497908822 0.0177020746774 0.0015903915851 0.00161966074109
0.753424 0.208900948778 0.00323669815782 0.00385162445934 0.00349797498137 0.000279341508 0.0002822945 0.247311647864 0.000328224937143 0.00108479322089 0.00108641803898 0.000811551215 0.000803331052 0.844687060162 0.013784091437 0.0192999526279 0.0177768191729 0.00160752728255 0.00163695012589
0.755161 0.208210935969 0.00327501448403 0.00390150919679 0.00351008392397 0.000274174432 0.000277193113 0.246781088664 0.000329980660895 0.00108136358485 0.00109004195981 0.000810618122 0.000802408208 0.843707016191 0.013973681568 0.019555331585 0.0178479172051 0.00162536168256 0.00165494139647
0.7569 0.207522660485 0.00335453255107 0.00395236044025 0.00352139396534 0.000268858737 0.000271944863 0.246251802092 0.000336065734125 0.00107772597789 0.00109380210105 0.00080969883 0.000801499118 0.842725449 0.0143498911739 0.019816096781 0.0179153109577 0.00164391258108 0.00167365239636
0.758641 0.206836164573 0.00343375581948 0.00400421037112 0.00353190002859 0.000263391207 0.000266546577 0.245723785526 0.000342128025136 0.00107387787354 0.00109770267753 0.000808793419 0.000800603858 0.841742544908 0.0147265334533 0.0200824228635 0.0179789488159 0.00166319802446 0.0016931012753
0.760384 0.206151491197 0.00351268503523 0.00405709212442 0.00354159866359 0.000257768594 0.000260995038 0.245197036441 0.000348167591833 0.00106981689492 0.00110174801272 0.000807901964 0.000799722509 0.840758494431 0.0151036084062 0.020354490219 0.018038785941 0.001683236399 0.00171330643861
0.762129 0.205468684051 0.00359132094393 0.0041110397807 0.003550488197 0.000251987609 0.000255286997 0.244671552406 0.000354184492089 0.00106554084743 0.00110594253252 0.00080702454 0.000798855147 0.839773492384 0.0154811160326 0.0206324849756 0.0180947850653 0.00170404635031 0.0017342866033
0.763876 0.204787787562 0.00366966429073 0.00416608836139 0.00355856888478 0.000246044925 0.000249419168 0.244147331088 0.000360178783743 0.00106104772655 0.00111029076861 0.000806161222 0.000798001849 0.838787737918 0.0158590563325 0.020916599055 0.0181469172233 0.00172564682668 0.00175606078828
0.765625 0.204108846895 0.00376829764934 0.00422227382701 0.00356584306967 0.000239937181 0.000243388224 0.24362437025 0.000368332988194 0.00105633574283 0.00111479735777 0.000805312082 0.000797162687 0.837801434584 0.0163300795609 0.0212070302203 0.0181951625717 0.0017480570774 0.00177864829034
0.767376 0.203431907963 0.00390353479725 0.00427963306997 0.00357231536841 0.000233660973 0.000237190805 0.243102667757 0.000380376970665 0.0010514033373 0.00111946704464 0.000804477192 0.000796337735 0.836814790393 0.0169684541624 0.0215039821169 0.0182395113088 0.00177129664651 0.00180206873354
0.769129 0.20275701743 0.00403827473882 0.00433820390247 0.00357799285512 0.000227212863 0.00023082351 0.242582221576 0.000392376580908 0.00104624920981 0.00112430467886 0.000803656622 0.000795527066 0.835828017868 0.0176075579181 0.0218076642674 0.0182799646363 0.00179538539792 0.00182634202816
0.770884 0.202084222718 0.00417251873836 0.00439802505188 0.00358288526696 0.000220589372 0.000224282899 0.242063029776 0.000404331931857 0.00104087234174 0.0011293152172 0.00080285044 0.00079473075 0.834841334115 0.0182473908281 0.0221182921196 0.0183165358069 0.00182034350292 0.00185148840185
0.772641 0.201413572015 0.00430626805935 0.00445913614542 0.00358700522419 0.000213786984 0.000217565498 0.241545090531 0.000416243136377 0.00103527202428 0.00113450372327 0.000802058713 0.000793948855 0.833854960878 0.0188879528925 0.0224360870374 0.0183492512652 0.00184619142543 0.00187752838921
0.7744 0.20074511428 0.00443952396454 0.00452157769977 0.00359036846576 0.000206802141 0.00021066779 0.241028402121 0.000428110307263 0.00102944788892 0.00113987536329 0.000801281508 0.000793181448 0.832869124607 0.0195292441112 0.0227612762999 0.018378151877 0.00187294996541 0.00190448285843
0.776161 0.20007889925 0.00461378737714 0.00458539110413 0.00359299410131 0.000199631246 0.000203586221 0.240512962936 0.000444254508449 0.00102339993698 0.00114543541536 0.000800518888 0.000792428598 0.831884056508 0.0203576584769 0.0230940931175 0.0184032942419 0.00190064024701 0.00193237298777
0.777924 0.199414977443 0.00480883070626 0.00465061861375 0.00359490487167 0.000192270669 0.000196317197 0.239998771473 0.000462569621357 0.00101712858273 0.00115118925656 0.000799770917 0.000791690367 0.830899992609 0.021283450734 0.0234347766155 0.0184247521083 0.00192928370245 0.00196122026046
0.779689 0.198753400173 0.0050031580179 0.00471730331938 0.00359612744907 0.000184716729 0.000188857086 0.239485826342 0.00048081746734 0.00101063468761 0.00115714237068 0.000799037656 0.000790966821 0.829917173842 0.0222102932376 0.0237835717868 0.0184426179437 0.00195890210466 0.00199104652828
0.781456 0.198094219546 0.00519677114671 0.00478548914313 0.0035966927282 0.000176965714 0.000181202213 0.238974126265 0.000498998218792 0.00100391960562 0.00116330034379 0.000798319164 0.000790258021 0.828935846077 0.0231381859876 0.0241407295103 0.018457004531 0.00198951755948 0.00202187393461
0.783225 0.197437488475 0.00538967192609 0.00485522081126 0.00359663615786 0.000169013867 0.000173348868 0.238463670078 0.000517112047988 0.00099698523023 0.00116966886103 0.000797615502 0.000789564026 0.827956260215 0.024067128984 0.0245065064785 0.018468046765 0.00202115248542 0.00205372498912
0.784996 0.196783260682 0.00558186218804 0.00492654383828 0.00359599807809 0.000160857391 0.000165293297 0.237954456735 0.000535159127074 0.00098983404757 0.00117625371275 0.000796926724 0.000788884897 0.82697867223 0.024997122227 0.0248811652011 0.0184759035221 0.00205382966798 0.00208662251862
0.786769 0.196131590705 0.00583815930145 0.00499950450577 0.0035948240838 0.000152492448 0.000157031706 0.237446485305 0.000559681535646 0.000982469193007 0.00118306078353 0.000796252887 0.000788220689 0.82600334325 0.0262195640374 0.0252649739271 0.0184807596854 0.00208757221783 0.0021205897085
0.788544 0.195482533906 0.00609366196507 0.00507414984005 0.00359316539977 0.000143915161 0.000148560261 0.23693975498 0.00058412869722 0.000974894512958 0.00119009605786 0.000795594044 0.000787571462 0.825030539609 0.0274440444436 0.0256582066186 0.0184828282671 0.00212240361198 0.0021556500728
0.790321 0.194836146478 0.00634822570069 0.00515052759243 0.00359107928013 0.000135121608 0.000139875087 0.236434265071 0.000608486016709 0.000967114636519 0.00119736561299 0.000794950247 0.000786937268 0.824060532933 0.028669904546 0.0260611428875 0.0184823527073 0.00215834765535 0.00219182749267
0.7921 0.194192485449 0.00660185293457 0.00522868621322 0.00358862942012 0.000126107827 0.000130972266 0.235930015011 0.000632753726278 0.000959135048705 0.00120487561851 0.000794321548 0.00078631816 0.823093600193 0.0298971443447 0.0264740679294 0.0184796092661 0.0021954285236 0.00222914620155
0.793881 0.193551608692 0.00685454609114 0.00530867483014 0.00358588637675 0.000116869814 0.00012184784 0.235427004359 0.000656932057908 0.000950962173998 0.00121263233685 0.000793707994 0.00078571419 0.822130023779 0.0311257638396 0.0268972724786 0.0184749095331 0.00223367074623 0.00226763077905
0.795664 0.192913574929 0.00713127705046 0.0053905432281 0.00358292800963 0.000107403522 0.000112497809 0.2349252328 0.000683458771602 0.000942603465 0.00122064211527 0.000793109635 0.000785125407 0.821170091564 0.0324683562436 0.0273310527349 0.0184686030823 0.0022730992109 0.00230730618574
0.797449 0.19227844374 0.00744901556671 0.00547434181744 0.00357983992486 9.7704862e-05 0.000102918131 0.234424700146 0.000713990456703 0.000934067505244 0.00122891138827 0.000792526515 0.000784551859 0.82021409698 0.0340024141746 0.0277757102798 0.018461080234 0.00231373917337 0.00234819773056
0.799236 0.191646275568 0.00776558529253 0.00556012161972 0.003576553361 8.77697e-05 9.310472e-05 0.233925406341 0.000744409837048 0.000925364111752 0.0012374466735 0.000791958677 0.000783993593 0.819262339075 0.035538190938 0.0282315520396 0.0184527748546 0.00235561626889 0.00239033110365
0.801025 0.191017120033 0.00808098926914 0.00564793941094 0.003572280993 7.7593824e-05 8.3053412e-05 0.233427351275 0.000774717204846 0.000916504852595 0.00124625422895 0.000791406148 0.000783450638 0.818315073147 0.0370756865338 0.0286989109806 0.0184417356914 0.00239875643683 0.00243373230292
0.802816 0.190390831387 0.00839523053507 0.00573793916264 0.003566803312 6.7172324e-05 7.2759397e-05 0.232930531907 0.000804912852053 0.000907509256745 0.00125533467892 0.000790868664 0.000782922735 0.817371728078 0.038614900962 0.0291784742621 0.0184244873471 0.00244318480764 0.00247842671301
0.804609 0.189767098776 0.00870831212619 0.00583033776095 0.003559948168 5.6499698e-05 6.2217305e-05 0.232434942736 0.000834997070372 0.000898403467671 0.00126468375179 0.00079034572 0.000782409383 0.816431025999 0.0401558342226 0.0296712283225 0.0184002557277 0.00248892590108 0.00252443923629
0.806404 0.189145601506 0.00907806852721 0.0059253557988 0.003551538905 4.5570367e-05 5.1421692e-05 0.23194057823 0.000869645931173 0.00088920429 0.0012742967261 0.00078983679 0.000781910065 0.815491635614 0.0419589583705 0.0301781816352 0.0183682582166 0.00253600451354 0.00257179504747
0.808201 0.18852601384 0.0094625472382 0.00602321523777 0.003541396255 3.437868e-05 4.0367054e-05 0.231447432905 0.000905467543326 0.000879779072 0.00128416855784 0.00078934134 0.000781424255 0.814552192149 0.0438367112637 0.0307003553808 0.0183276947649 0.0025844457508 0.00262051968655
0.81 0.187908004952 0.00984560830371 0.00612413921967 0.003529338314 2.2918931e-05 2.9047818e-05 0.23095550132 0.000941157007665 0.000870085336 0.00129429386821 0.000788858826 0.000780951412 0.813611296886 0.045716554032 0.0312387827386 0.0182777476539 0.00263427504633 0.00267063897949
0.811801 0.187291238896 0.010227255444 0.00622835188494 0.003515180523 1.1185344e-05 1.7458354e-05 0.230464778084 0.000976714671052 0.000860130099 0.00130466694373 0.000788388691 0.000780490988 0.812667516716 0.0475984866756 0.0317945082384 0.01821758127 0.00268551813812 0.00272217909273
0.813604 0.186675374568 0.0106074923758 0.00633607819226 0.003498735654 0.0 5.59296700001e-06 0.229975257855 0.00101214088003 0.000849920511 0.00131528173129 0.000787930368 0.000780042425 0.811719383681 0.0494825091944 0.0323685870877 0.018146341907 0.00273820109329 0.00277516652733
0.815409 0.186060065661 0.0110059847955 0.00644754377692 0.003479813783 6.554104e-06 1.3126776e-05 0.229486935339 0.00104850445957 0.000839463859 0.00132613182672 0.000787483282 0.000779605151 0.810765394493 0.0514563401966 0.0329620846254 0.0180631575203 0.00279235029885 0.002829628118
0.817216 0.185444960634 0.0114700289707 0.0065629747985 0.003458222273 1.8988683e-05 2.5717187e-05 0.228999805295 0.00108837574525 0.000828767566 0.00133721048083 0.000787046844 0.000779178587 0.809804010074 0.053732091427 0.0335760757816 0.0179671375058 0.00284799247418 0.00288559102148
0.819025 0.184829702668 0.0119323599884 0.00669876185348 0.003433765756 3.1716658e-05 3.8605196e-05 0.228513862532 0.00112809954637 0.000817839191 0.00134987024804 0.000786620455 0.000778762139 0.808833655079 0.0560103614744 0.0342856633321 0.0178573724756 0.00290515464758 0.00294308274011
0.820836 0.184213929631 0.0123929823736 0.00684095351037 0.003406246111 4.4743983e-05 5.1796909e-05 0.228029101915 0.00116767625287 0.00080668643 0.0013632602022 0.000786203503 0.000778355207 0.807852717412 0.0582911503389 0.0350292809773 0.0177329340175 0.00296386419778 0.00300213110343
0.822649 0.183597274037 0.0128519006474 0.00698859674229 0.003375462444 5.8076678e-05 6.5298501e-05 0.227545518361 0.00120710625425 0.000795317123 0.00137699834233 0.00078579537 0.000777957176 0.806859547749 0.0605744580204 0.0358011060032 0.0175928744837 0.00302414882275 0.00306276430698
0.824464 0.182979363007 0.0133091193259 0.00714194486974 0.003341211069 7.1720827e-05 7.9116215e-05 0.227063106844 0.00124638993966 0.000783739245 0.00139107711604 0.00078539542 0.000777567423 0.805852459038 0.0628602845191 0.0366023910731 0.0174362267243 0.00308603655664 0.00312501086665
0.826281 0.182359818229 0.0138366678632 0.00730125226368 0.003303285486 8.5682584e-05 9.325636e-05 0.226581862393 0.00128789511844 0.000771960917 0.00140548822465 0.000785003012 0.00077718531 0.804829726012 0.0654686224616 0.0374344006131 0.0172620038765 0.00314955577225 0.00318889965684
0.8281 0.18173825592 0.0143923631564 0.00746677423389 0.003261476362 9.9968167e-05 0.000107725317 0.226101780095 0.00133023549516 0.0007599904 0.00142022263634 0.000784617491 0.000776810191 0.803789584689 0.0682138711285 0.0382984103853 0.0170691991054 0.00321473518055 0.00325445990631
0.829921 0.181114286785 0.0149460023717 0.00763876694848 0.00321557151 0.000114583864 0.000122529534 0.225622855097 0.00137241855903 0.000747836101 0.00143527059867 0.000784238189 0.000776441406 0.80273023186 0.0709621382106 0.0391957071867 0.0168567853752 0.00328160383682 0.00332172118097
0.831744 0.180487515979 0.0154975909835 0.00781748736478 0.003165355871 0.000129536028 0.000137675532 0.225145082607 0.00141444472966 0.000735506567 0.00145062165693 0.000783864427 0.000776078288 0.801649824589 0.073713423708 0.0401275886097 0.0166237151902 0.00335019114482 0.00339071341881
0.833569 0.179857543065 0.0160471344606 0.00800319319341 0.003110611487 0.000144831081 0.000153169899 0.22466845789 0.0014563144262 0.000723010498 0.00146626466096 0.000783495518 0.000775720153 0.800546479707 0.0764677276206 0.0410953629018 0.0163689203604 0.00342052684005 0.0034614669157
0.835396 0.179223961975 0.01662071979 0.00819614288298 0.00305111749 0.000160475516 0.000169019296 0.224192976278 0.00149845535373 0.000710356735 0.00148218779263 0.000783130757 0.000775366308 0.799418273268 0.0793405150396 0.0421003489879 0.0160913117472 0.00349264102859 0.00353401231794
0.837225 0.178586360967 0.0172863055144 0.00839659562905 0.002986650068 0.000176475893 0.000185230455 0.223718633163 0.00154198118706 0.000697554272 0.00149837857699 0.000782769434 0.000775016049 0.798263240044 0.0826341528827 0.0431438765392 0.0157897789895 0.00356656416386 0.00360838066142
0.839056 0.177944322589 0.0179494258586 0.00860481140288 0.00291698246 0.000192838842 0.000201810177 0.223245424005 0.00158534464803 0.000684612247 0.00151482390828 0.00078241082 0.000774668659 0.797079372991 0.0859313922982 0.0442272861854 0.0154631902827 0.00364232705432 0.0036846033149
0.840889 0.177297423636 0.0186100874272 0.0088210510012 0.002841884923 0.000209571064 0.00021876534 0.222773344327 0.00162854617293 0.000671591209875 0.00153151006204 0.00078205418 0.000774323409 0.795864622725 0.0892322332859 0.0453519297718 0.0151103921006 0.0037199608735 0.00376271206392
0.842724 0.176645235108 0.0192682968171 0.00904557612069 0.002761124716 0.000226679328 0.000236102892 0.222302389721 0.00167158619756 0.000658565624855 0.00154842271821 0.000781698763 0.000773979559 0.794616896965 0.0925366758459 0.0465191707731 0.0147302089307 0.00379949715195 0.00384273904626
0.844561 0.175987322169 0.0199240606179 0.00927864944422 0.00267449030707 0.000244170478 0.000253829853 0.221832555845 0.00171446515719 0.000645553528158 0.00156554697561 0.000781343809 0.000773636356 0.793334060001 0.0958447199782 0.0477303847341 0.0143221584356 0.00388096780376 0.00392471678816
0.8464 0.175323244109 0.0206848321007 0.00952053474717 0.0025826530928 0.000262051427 0.000271953319 0.22136383843 0.00175760974313 0.00063257335773 0.00158286738197 0.000780988542 0.000773293035 0.792013932142 0.0996328924614 0.0489869598697 0.0138900011358 0.00396440510532 0.00400867819992
0.848241 0.174652554299 0.0214764294536 0.0097714970134 0.0024859721688 0.00028032916 0.000290480459 0.220896233274 0.00180072607361 0.000619644054133 0.00160036793949 0.000780632177 0.000772948818 0.790654289167 0.103574772452 0.0502902976249 0.0134341737439 0.00404984170785 0.00409465659017
0.850084 0.173974800151 0.0222650886432 0.0100318025697 0.00238443028469 0.000299010735 0.000309418516 0.220429736251 0.00184368060951 0.000606785044071 0.00161803213485 0.000780273912 0.000772602919 0.78925286175 0.107520934768 0.0516418134263 0.012954457824 0.00413731066245 0.0041826856448
0.851929 0.173289523077 0.023050817599 0.0103017192247 0.00227806867972 0.000318103282 0.00032877481 0.219964343303 0.00188647378949 0.00059401624749 0.00163584294538 0.00077991294 0.000772254531 0.787807334929 0.111471379408 0.0530429373748 0.0124508633496 0.00422684537177 0.00427279948657
0.853776 0.172596258444 0.0238336242409 0.0105815164164 0.00216700997308 0.000337614005 0.000348556735 0.219500050451 0.00192910605167 0.000581358052498 0.0016537828674 0.000779548433 0.000771902843 0.786315347488 0.115426106373 0.05449511508 0.0119237136192 0.00431847966323 0.00436503260787
0.855625 0.171894535536 0.0246692717646 0.0108714653687 0.00205149130559 0.000357550182 0.000368771761 0.21903685379 0.00197128901535 0.000568831301086 0.00167183392878 0.000779179554 0.000771547027 0.784774491423 0.119633045131 0.0559998084867 0.0113737647211 0.00441224774567 0.00445941992631
0.857476 0.171183877508 0.0256108609953 0.0111718392505 0.00193191311303 0.000377919166 0.000389427434 0.21857474949 0.00201274809058 0.000556457255149 0.00168997769768 0.000778805456 0.000771186242 0.783182311349 0.124330604658 0.0575584967238 0.0108023756917 0.00450818423192 0.00455599678504
0.859329 0.170463801347 0.0265489519231 0.0114829133304 0.00180891213687 0.000398728381 0.000410531379 0.218113733802 0.00205405066557 0.000544257556877 0.0017081953114 0.000778425274 0.000770819636 0.781536303907 0.129033239883 0.0591726770213 0.0102117545841 0.00460632413134 0.00465479894214
0.861184 0.169733817826 0.0274835540428 0.0118049651479 0.00168347216097 0.000419985332 0.000432091297 0.217653803056 0.00209519716789 0.0005322541702 0.00172646748166 0.000778038131 0.000770446345 0.779833917179 0.133740950808 0.0608438656327 0.0096053183413 0.00470670289633 0.00475586258289
0.863041 0.168993431465 0.028414676838 0.0121382746616 0.00155709342663 0.000441697595 0.000454114969 0.21719495366 0.00213618802459 0.000520469318221 0.00174477450362 0.00077764314 0.000770065488 0.778072550109 0.138453737432 0.0625735986875 0.00898822425916 0.0048093563628 0.00485922435005
0.8649 0.168242140483 0.0293423297797 0.0124831244214 0.00143205084624 0.000463872824 0.00047661025 0.216737182106 0.0021770236621 0.000508925388099 0.00176309628071 0.000777239398 0.000769676173 0.776249551868 0.143171599755 0.0643634332295 0.00836815631912 0.00491432080854 0.00496492130004
0.866761 0.16747943676 0.0304475123201 0.0128397997094 0.00131177655735 0.000486518749 0.000499585079 0.21628048497 0.0022155895987 0.000497644823969 0.00178141232959 0.000776825988 0.000769277496 0.774362221276 0.148706270844 0.0662149480553 0.00775647628384 0.00502163294552 0.00507299096148
0.868624 0.16670480579 0.0315588485486 0.0132085887019 0.00120138084533 0.000509643179 0.000523047472 0.215824858911 0.00225388893514 0.00048665000255 0.00179970178795 0.000776401982 0.00076886854 0.772407806177 0.154293034538 0.0681297446792 0.00716984617826 0.0051313299356 0.0051834713196
0.870489 0.165917726639 0.0326660478004 0.0135897826079 0.00110821187347 0.000533253999 0.000547005524 0.215370300674 0.00229204245509 0.000475963075876 0.00181794343105 0.000775966436 0.00076844837 0.770383502831 0.159885795831 0.070109448241 0.00663230505798 0.00524344936423 0.00529640081391
0.872356 0.165117671901 0.0337691213825 0.0139836758118 0.00104203471803 0.000557359172 0.000571467413 0.214916807091 0.00233005056078 0.000465605790641 0.00183611567452 0.000775518395 0.000768016043 0.768286455284 0.165484554724 0.0721557083946 0.00617732085354 0.00535802929198 0.00541181838098
0.874225 0.164304107656 0.0348680805862 0.0143905660014 0.00101392701527 0.000581966739 0.000596441397 0.214464375083 0.00236791365388 0.000455599283521 0.0018541965913 0.000775056889 0.0007675706 0.766113754755 0.171089311216 0.0742702002064 0.00584823740343 0.00547510823213 0.00552976343357
0.876096 0.163476493422 0.0360920427344 0.0148107543031 0.00103317679367 0.000607084822 0.000621935816 0.21401300166 0.00240356868608 0.000445963846607 0.00187216390943 0.000774580932 0.000767111068 0.763862438983 0.177284967415 0.0764546250212 0.0056940746533 0.00559472517881 0.00565027587378
0.877969 0.162634282113 0.0374026171421 0.0152445453988 0.001088555564 0.000632721621 0.000647959089 0.213562683923 0.00243762982062 0.000436718666155 0.00188999502527 0.000774089528 0.00076663646 0.761529491602 0.183901282654 0.0787107113245 0.00575828542308 0.00571691960039 0.00577339610832
0.879844 0.161776919995 0.0387083084274 0.0156922476334 0.001144621843 0.000658885419 0.00067451972 0.213113419067 0.00247155997071 0.000427881537667 0.00190766701151 0.000773581663 0.000766145777 0.759111841494 0.190524662832 0.0810402155526 0.00603037972511 0.00584173147793 0.0058991650565
0.881721 0.160903846641 0.0400091300072 0.0161541731275 0.001199820643 0.000685584576 0.000701626297 0.212665204377 0.00250535950085 0.000419468563239 0.00192515661414 0.000773056313 0.000765638003 0.756606362157 0.197155107948 0.0834449228972 0.006327171301 0.00596920126748 0.00602762418304
0.8836 0.160014494888 0.0413050952803 0.0166306378682 0.001254076252 0.000712827532 0.000729287492 0.212218037237 0.00253902877502 0.000411493823632 0.00194244026645 0.000772512437 0.000765112111 0.754009871033 0.203792618004 0.0859266480904 0.00661994342799 0.00609936994427 0.00615881548267
0.885481 0.159108290785 0.0426606450347 0.0171219618132 0.001307311926 0.000740622814 0.000757512055 0.211771915126 0.00257138881326 0.000403969058426 0.00195949409199 0.000771948978 0.000764567059 0.751319128839 0.21073328356 0.0884872362181 0.00690826388809 0.00623227903082 0.00629278146559
0.887364 0.158184653558 0.0441984096216 0.0176284689636 0.001359449897 0.000768979027 0.000786308828 0.211326835618 0.00260019547499 0.000396903338581 0.0019762938992 0.00077136487 0.000764001788 0.748530838951 0.218544047251 0.0911285633707 0.00719169215583 0.00636797055749 0.00642956525864
0.889249 0.157242995558 0.0457304393555 0.018150487447 0.001410411352 0.00079790486 0.000815686735 0.210882796391 0.00262888978514 0.000390302745017 0.0019928152012 0.000770759027 0.000763415228 0.745641646683 0.226363107027 0.0938525374453 0.00746977925635 0.00650648712242 0.00656921053059
0.891136 0.156282722216 0.0472567500752 0.0186883495928 0.001460116431 0.000827409083 0.000845654785 0.210439795219 0.00265747205954 0.000384170092525 0.00200903320337 0.000770130351 0.000762806292 0.742648138644 0.234190462888 0.0966610988036 0.00774206780177 0.00664787186726 0.00671176154652
0.893025 0.155303232 0.0487773575975 0.0192423919958 0.001508484222 0.000857500553 0.000876222075 0.209997829981 0.00268594261356 0.000378504669736 0.00202492281321 0.000769477729 0.000762173882 0.739546842051 0.242026114834 0.0995562209661 0.00800809194366 0.00679216853869 0.00685726318381
0.894916 0.154303916366 0.0502922777157 0.0198129555771 0.001555432747 0.000888188209 0.000907397785 0.209556898657 0.00271430176215 0.000373302043679 0.00204045864127 0.000768800033 0.00076151688 0.736334224046 0.249870062864 0.102539911275 0.00826737730537 0.00693942144506 0.00700576092186
0.896809 0.153284159715 0.0520742463132 0.020400385643 0.001600878965 0.000919481075 0.000939191187 0.209116999333 0.00273745760586 0.000368553921775 0.002055615005 0.00076809612 0.000760834159 0.73300669101 0.25900267393 0.105614211562 0.00851944103097 0.00708967552298 0.00715730089865
0.898704 0.152243339344 0.0538622093693 0.0210050319304 0.001644738753 0.00095138826 0.000971611637 0.208678130199 0.00276028513803 0.00036424807983 0.00207036592102 0.000767364832 0.00076012457 0.729560587872 0.268204449825 0.108781198721 0.00876379168957 0.00724297630496 0.00731192988763
0.900601 0.151180825401 0.0556434919673 0.0216272486599 0.001686926906 0.000983918958 0.001004668581 0.208240289556 0.00278302163105 0.0003603683711 0.00208468512174 0.000766604994 0.000759386958 0.725992197395 0.277415937356 0.112042985419 0.00899992929605 0.00739936999063 0.00746969533464
0.9025 0.150095980839 0.0574181126755 0.0222673945746 0.00172735713 0.001017082451 0.001038371554 0.20780347581 0.00280566734441 0.00035689482154 0.00209854603944 0.000765815419 0.000758620145 0.722297739506 0.286637136525 0.115401720626 0.00922734533217 0.00755890341661 0.00763064538717
0.904401 0.148988161367 0.0591860900334 0.0229258329775 0.00176594203 0.001050888106 0.001072730179 0.207367687479 0.00282822253725 0.000353803787248 0.00211192181845 0.000764994903 0.000757822941 0.718473370554 0.29586804733 0.118859590249 0.00944552268694 0.00772162409704 0.00779482888919
0.906304 0.147856715404 0.0611675831225 0.0236029317716 0.001802593105 0.001085345378 0.00110775417 0.206932923192 0.00284697357224 0.000351068201485 0.00212478530748 0.000764142227 0.00075699414 0.714515182617 0.306167485767 0.122418817715 0.00965393569218 0.00788758024111 0.00796229542066
0.908209 0.146700984035 0.0632426555952 0.0242990634861 0.001837220741 0.00112046381 0.001143453331 0.206499181693 0.0028639444136 0.000348657875785 0.00213710907013 0.000763256154 0.000756132522 0.710419202789 0.316964633089 0.126081664568 0.0098520501273 0.00805682077796 0.00813309530159
0.910116 0.145520300957 0.0653099677649 0.0250146053097 0.001869734203 0.001156253031 0.001179837557 0.206066461838 0.00288084528847 0.000346539863614 0.00214886537068 0.000762335435 0.000755236851 0.706181392445 0.327773115999 0.129850431012 0.0100393232366 0.00822939535903 0.00830727963733
0.912025 0.144313992437 0.0673695413054 0.0257499391166 0.001900041626 0.001192722763 0.001216916834 0.205634762599 0.00289767639954 0.000344678859372 0.00216002618241 0.000761378803 0.000754305873 0.701797646531 0.338592934497 0.133727456513 0.0102152037521 0.00840535440498 0.0084849003192
0.913936 0.143081377263 0.0694213978581 0.0265054514888 0.001928050011 0.001229882813 0.001254701242 0.205204083068 0.0029144379492 0.000343037621638 0.00217056318924 0.000760384974 0.000753338321 0.697263792824 0.349424088583 0.13771512037 0.0103791319137 0.00858474910498 0.00866601006448
0.915849 0.141821766694 0.0716249610324 0.0272815337433 0.001953665213 0.001267743081 0.00129320095 0.204774422454 0.002929147905 0.000341577424312 0.00218044778001 0.00075935265 0.000752332912 0.692575591201 0.361056731726 0.141815842281 0.010530539527 0.00876763146738 0.0088506624256
0.917764 0.140534464413 0.0740197744015 0.0280785819496 0.001976791935 0.001306313556 0.001332426223 0.204345780085 0.00294131499507 0.000340258499484 0.00218965104676 0.000758280518 0.000751288344 0.687728732908 0.373692823056 0.146032082912 0.0106688499869 0.00895405431296 0.00903891184496
0.919681 0.139218766482 0.0764056234052 0.0288969969458 0.001997333724 0.001345604316 0.00137238742 0.203918155414 0.00295342944546 0.000339040471038 0.00219814378967 0.000757167245 0.000750203304 0.682718839818 0.386342111349 0.150366344453 0.0107934783598 0.00914407132641 0.00923081365408
0.9216 0.137873961286 0.0787825331992 0.0297371843668 0.002015192955 0.001385625535 0.001413094992 0.203491548014 0.00296549141186 0.000337882786865 0.0022058965121 0.000756011485 0.000749076456 0.677541463671 0.399004596603 0.154821171254 0.0109038314165 0.00933773707527 0.00942642411406
0.923521 0.136499329493 0.0811505288995 0.0305995546499 0.002030270835 0.001426387474 0.001454559487 0.203065957586 0.00297750104966 0.000336745112568 0.00221287942162 0.000754811873 0.000747906455 0.672192085348 0.411680278821 0.159399150335 0.0109993077323 0.00953510703987 0.00962580044794
0.925444 0.135094143998 0.0836017721662 0.0314845230599 0.002042467381 0.001467900491 0.001496791546 0.202641383954 0.00298902786659 0.000335587727168 0.00221906242709 0.00075356703 0.000746691934 0.666666114108 0.424843172194 0.164102912031 0.0110792977423 0.00973623764651 0.00982900086722
0.927369 0.133657669877 0.0863503256703 0.0323925096998 0.002051681424 0.001510175035 0.001539801908 0.202217827073 0.0029990716032 0.000334371874254 0.00222441514495 0.000752275558 0.000745431513 0.660958886818 0.439600377442 0.168935130575 0.0111431838518 0.00994118629733 0.0100360846104
0.929296 0.132189164339 0.0890885810277 0.0333239395252 0.002057810596 0.001553221647 0.001583601409 0.201795287025 0.00300907029601 0.000333060117984 0.0022289068864 0.000750936042 0.000744123794 0.65506566723 0.454372914852 0.17389852467 0.011190340543 0.0101500113893 0.0102471119776
0.931225 0.130687876673 0.0918165672702 0.0342792423652 0.002060751322 0.001597050966 0.001628200978 0.201373764023 0.00301902408031 0.000331616670931 0.00223250666789 0.000749547054 0.000742767361 0.648981645186 0.469160784423 0.178995858162 0.0112201344686 0.0103627723758 0.0104621443562
0.933156 0.129153048203 0.0945343133829 0.0352588529251 0.002060398816 0.001641673722 0.001673611647 0.200953258414 0.00302893309116 0.000330007725581 0.00223518320702 0.000748107143 0.000741360785 0.642701935875 0.483963986155 0.184229940609 0.011231924599 0.0105795297821 0.0106812442747
0.935089 0.127583912232 0.0972621474488 0.0362632108145 0.002056647066 0.001687100742 0.001719844543 0.200533770677 0.00303894209343 0.00032820180138 0.00223690492057 0.000746614846 0.000739902614 0.636221579045 0.498891824442 0.189603627973 0.0112250623464 0.0108003452375 0.0109044754339
0.937024 0.125979693999 0.100399751361 0.0372927605455 0.002049388833 0.001733342949 0.001766910892 0.200115301427 0.003051898723 0.000326170086117 0.00223763992585 0.00074506868 0.000738391385 0.629535538265 0.516102139936 0.195119823206 0.0111988917079 0.0110252815461 0.0111319027408
0.938961 0.124339610621 0.103525588327 0.0383479515642 0.002038515637 0.001780411363 0.00181482202 0.199697851416 0.00306479948686 0.000323886838934 0.00223735604189 0.000743467147 0.000736825614 0.622638700113 0.533330243871 0.200781476995 0.011152749441 0.0112544026976 0.0113635923687
0.9409 0.122662871051 0.106639691671 0.0394292382461 0.002023917758 0.001828317098 0.001863589353 0.199281421536 0.00307764455136 0.000321329815429 0.00223602079267 0.000741808726 0.000735203802 0.615525873438 0.550576136245 0.206591588368 0.0110859652475 0.0114877739119 0.0115996117749
0.942841 0.12094867602 0.109742094659 0.0405370799262 0.002005484215 0.001877071369 0.001913224417 0.198866012816 0.00309043408253 0.000318480783503 0.00223360139919 0.000740091886 0.00073352443 0.608191788568 0.567839817059 0.212553205436 0.0109978619294 0.0117254616997 0.0118400297846
0.944784 0.11919621799 0.112832830501 0.0416719409028 0.001983102768 0.001926685488 0.001963738839 0.198451626428 0.00310316824612 0.000315326109568 0.00223006478641 0.000738315074 0.000731785963 0.600631096532 0.585121286313 0.21866942607 0.0108877556187 0.0119675338996 0.0120849166044
0.946729 0.117404681102 0.11634219407 0.0428342904564 0.001956659908 0.001977170864 0.002015144347 0.198038263689 0.00312576782229 0.000311857472807 0.0022253775928 0.000736476719 0.00072998685 0.592838368278 0.604876509009 0.224943398676 0.0107549560028 0.0122140597223 0.0123343438826
0.948676 0.115573241126 0.119892059745 0.0440246028636 0.001926040847 0.002028539007 0.002067452775 0.197625926059 0.00314951370884 0.000308072723592 0.00221950615705 0.000734575232 0.000728125519 0.584808093911 0.624959179122 0.23137832289 0.0105987665446 0.012465109804 0.0125883847843
0.950625 0.113701065408 0.123428587529 0.0452433574117 0.001891129509 0.002080801526 0.002120676055 0.197214615144 0.00317316391114 0.000303976918354 0.00221241653233 0.000732609008 0.000726200382 0.5765346819 0.645062478583 0.237977450373 0.0104184847301 0.0127207562607 0.0128471140087
0.952576 0.111787312817 0.126951815402 0.0464910384172 0.001851808524 0.002133970132 0.002174826225 0.1968043327 0.00319671870887 0.000299583579791 0.00220407448769 0.000730576421 0.000724209834 0.56801245828 0.665186407392 0.244744085608 0.010213402351 0.0129810727519 0.0131106078686
0.954529 0.109831133698 0.130461781278 0.0477681352364 0.00180795922 0.002188056633 0.002229915427 0.19639508063 0.00322017838121 0.000294916222167 0.00219444551066 0.000728475831 0.000722152249 0.559235665912 0.685330965548 0.251681586666 0.00998280579526 0.0132461344975 0.0133789443575
0.956484 0.107831669815 0.13436059463 0.0490751422841 0.001759461611 0.002243072942 0.002285955906 0.19598686099 0.00326023232301 0.000290010172907 0.00218349481583 0.000726305575 0.000720025984 0.550198463664 0.707955482131 0.25879336606 0.00972597631919 0.0135160183864 0.0136522031769
0.958441 0.105788054301 0.138372189378 0.0504125590547 0.001706194395 0.002299031074 0.002342960014 0.195579675988 0.00330542034333 0.000284914759239 0.00217118735169 0.000724063974 0.000717829379 0.540894925644 0.731384497776 0.266082891612 0.00944219042302 0.0137908030194 0.0139304658378
0.9604 0.103699411606 0.14236869712 0.0517808901323 0.001648034939 0.002355943144 0.002400940209 0.195173527988 0.00335043361579 0.000279695844845 0.00215748780736 0.000721749328 0.000715560755 0.53131904042 0.754837457228 0.273553687275 0.00913072014164 0.014070568754 0.0142138157057
0.962361 0.101564857443 0.146350160998 0.053180645213 0.0015848592737 0.002413821374 0.0024599090532 0.194768419508 0.00339527264546 0.000274438741017 0.00214236062514 0.000719359923 0.000713218413 0.521464710242 0.778314360487 0.28120933407 0.00879083343876 0.014355397801 0.0145023380759
0.964324 0.0993834987356 0.150316624078 0.0546123391213 0.0015165420865 0.0024726780874 0.0025198792169 0.194364353226 0.00343993793646 0.000269251385927 0.00212577001195 0.000716894019 0.000710800637 0.511325750252 0.801815207554 0.289053470978 0.00842179459184 0.0146453742701 0.0147961202308
0.966289 0.097154433567 0.154646847106 0.0560764918283 0.0014429567115 0.0025325257111 0.0025808634796 0.193961331977 0.00350663586783 0.000264267630118 0.0021076799546 0.000714349864 0.000708305691 0.500895887736 0.827865594927 0.297089795894 0.00802286460308 0.0149405842406 0.0150952515542
0.968256 0.0948767511234 0.159159115527 0.0575736284731 0.00136397512 0.002593376779 0.0026428747272 0.193559358758 0.00358470970787 0.000259650255797 0.00208805423621 0.000711725684 0.000705731819 0.490168761315 0.855268362435 0.305322066585 0.0075933016171 0.0152411158514 0.0153998235647
0.970225 0.0925495316427 0.163654397925 0.0591042793784 0.0012794679135 0.0026552439298 0.0027059259551 0.19315843673 0.00366248736525 0.00025559315842 0.00206685646318 0.000709019685 0.00070307725 0.479137920194 0.882698992442 0.313754101695 0.00713236137415 0.0155470593762 0.0157099300144
0.972196 0.0901718463602 0.168132743071 0.0606689800746 0.0011893043144 0.0027181399086 0.0027700302678 0.192758569218 0.00373996969291 0.000252321864429 0.00204405008471 0.000706230052 0.000700340192 0.467796823384 0.910157484947 0.322389781752 0.00663929770164 0.0158585072931 0.0160256669658
0.974169 0.0877427574552 0.172594199648 0.0622682713195 0.0010933521581 0.002782077567 0.0028352008802 0.192359759711 0.0038171575423 0.000250091290173 0.002019598425 0.000703354956 0.00069751883 0.45613883895 0.937643839952 0.331233050223 0.00611336302992 0.0161755543607 0.0163471328982
0.976144 0.0852613179964 0.177401992237 0.0639026991167 0.0009914778836 0.0028470698643 0.0029014511178 0.191962011869 0.00391956602832 0.000249179628495 0.00199346472598 0.000700392543 0.000694611334 0.444157243229 0.967862673882 0.34028791458 0.00555380888923 0.0164982977272 0.0166744287692
0.978121 0.0827265718882 0.182455119478 0.0655728147396 0.0008835465254 0.0029131298673 0.0029687944175 0.191565329518 0.00404009692536 0.000249877655051 0.00196561218509 0.000697340943 0.000691615853 0.431845220095 1.00007872825 0.349558447398 0.00495988650827 0.0168268370007 0.0170076581308
0.9801 0.0801375538158 0.187489206735 0.0672791747513 0.0007694217047 0.0029802707519 0.0030372443279 0.191169716659 0.00416017452177 0.000252473557928 0.00193600401669 0.000694198263 0.000688530518 0.419195860183 1.03232737347 0.359048787494 0.00433084737156 0.0171612743541 0.0173469272075
0.982081 0.0774932891909 0.192504308895 0.0690223410302 0.0006489656204 0.0030485058027 0.0031068145103 0.190775177462 0.00427980012333 0.000257234937198 0.00190460351039 0.000690962593 0.000685353435 0.406202160165 1.06460860954 0.368763141072 0.00366594386329 0.0175017145999 0.017692345013
0.984064 0.0747927940965 0.197500480747 0.0708028807894 0.0005220390409 0.0031178484147 0.0031775187391 0.190381716276 0.00439897503346 0.000264390935711 0.00187137412521 0.000687632 0.000682082697 0.392857021985 1.09692243646 0.378705782935 0.00296442989216 0.017848265323 0.0180440234394
0.986049 0.0720350752322 0.202836434282 0.0726213666011 0.0003885012946 0.0031883120926 0.0032493709025 0.189989337623 0.00454463080163 0.000274118289547 0.00183627957403 0.000684204532 0.000678716373 0.379153252143 1.13236216836 0.388881057669 0.00222556158591 0.0182010369516 0.0184020773741
0.988036 0.0692191298587 0.208471844832 0.0744783764209 0.0002482102617 0.0032599104526 0.0033223850033 0.189598046204 0.00471373679773 0.000286534289485 0.00179928395992 0.000680678219 0.000675252511 0.365083560957 1.17060048603 0.399293380929 0.00144859800503 0.018560142878 0.0187666248141
0.990025 0.0663439457423 0.21408600146 0.076374493612 0.0001010223652 0.0033326572224 0.0033965751591 0.1892078469 0.004882209231 0.000301697809076 0.00176035191957 0.000677051066 0.000671689142 0.350640561844 1.20887729219 0.409947240692 0.000632801883217 0.0189256995738 0.0191377869657
0.992016 0.0634085010995 0.219678965676 0.0783103069676 0.0 0.0034065662417 0.0034719556035 0.188818744774 0.00505004993031 0.000319617214949 0.0017194488228 0.000673321061 0.000668024274 0.335816770604 1.24719258684 0.420847198579 0.0 0.0192978266914 0.0195156883825
0.994009 0.0604117645408 0.225250798876 0.0802864107394 0.0 0.0034816514633 0.0035485406862 0.188430745072 0.00521726072111 0.000340262425215 0.00167654100832 0.000669486171 0.000664255896 0.320604604719 1.28554636999 0.431997891212 0.0 0.0196766471935 0.0199004570787
0.996004 0.0573526950145 0.230801562335 0.0823034046596 0.0 0.0035579269536 0.0036263448739 0.188043853226 0.00538384342539 0.00036344432 0.00163159609588 0.000665544338 0.000660381975 0.304996382655 1.32393864163 0.443404031583 0.0 0.0200622874688 0.0202922246529
0.998001 0.0542302417511 0.23633131722 0.0843618939679 0.0 0.0036354068927 0.0037053827511 0.187658074853 0.00554979986179 0.000388105912 0.00158458337069 0.000661493488 0.000656400458 0.288984323182 1.36236940176 0.455070410448 0.0 0.0204548774612 0.0206911264365

